K2-79b and K2-222b: Mass measurements of two small exoplanets with periods beyond 10 days that overlap with periodic magnetic activity signals

We present mass and radius measurements of K2-79b and K2-222b, two transiting exoplanets orbiting active G-type stars. Their respective 10.99d and 15.39d orbital periods fall near periods of signals induced by stellar magnetic activity. The two signals might therefore interfere and lead to an inaccurate estimate of exoplanet mass. We present a method to mitigate these effects when radial velocity and activity indicator observations are available over multiple observing seasons and the orbital period of the exoplanet is known. We perform correlation and periodogram analyses on sub-sets composed of each target's two observing seasons, in addition to the full data sets. For both targets, these analyses reveal an optimal season with little to no interference at the orbital period of the known exoplanet. We make a confident mass detection of each exoplanet by confirming agreement between fits to the full radial velocity set and the optimal season. For K2-79b, we measure a mass of 11.8 $\pm$ 3.6 $M_{Earth}$ and a radius of 4.09 $\pm$ 0.17 $R_{Earth}$. For K2-222b, we measure a mass of 8.0 $\pm$ 1.8 $M_{Earth}$ and a radius of 2.35 $\pm$ 0.08 $R_{Earth}$. According to model predictions, K2-79b is a highly irradiated Uranus-analog and K2-222b hosts significant amounts of water ice. We also present an RV solution for a candidate second companion orbiting K2-222 at 147.5d.

==> anc/tab1.txt <==
#time: observation time in BJD-2.4e6
#
#flux: relative flux after removal of K2 thruster firings 
#      and other high-frequency systematic signals
#
#flatflux: relative flux of flattened light curve after removal 
#          of remaining low-frequency signals with methods described
#          in Section 2.1
#
#errflux: error associated with the relative flux observations - 
#         calculated as described in Section 2.1
#
time,flux,flatflux,errflux
57064.0480,0.998319,0.999963,9.550e-05
57064.0680,0.998426,1.000096,9.550e-05
57064.0880,0.998189,0.999885,9.550e-05
57064.1090,0.998339,1.000060,9.550e-05
57064.1290,0.998453,1.000200,9.550e-05
57064.1500,0.998322,1.000094,9.550e-05
57064.1700,0.998086,0.999882,9.550e-05
57064.1910,0.998145,0.999965,9.550e-05
57064.2110,0.998011,0.999855,9.550e-05
57064.2310,0.998159,1.000027,9.550e-05
57064.2520,0.998007,0.999899,9.550e-05
57064.2720,0.997989,0.999904,9.550e-05
57064.2930,0.998008,0.999947,9.550e-05
57064.3130,0.997947,0.999908,9.550e-05
57064.3340,0.998116,1.000100,9.550e-05
57064.3540,0.997955,0.999961,9.550e-05
57064.3740,0.998027,1.000056,9.550e-05
57064.3950,0.997938,0.999988,9.550e-05
57064.4150,0.997975,1.000047,9.550e-05
57064.4560,0.998020,1.000135,9.550e-05
57064.4770,0.998009,1.000145,9.550e-05
57064.4970,0.997919,1.000075,9.550e-05
57064.5170,0.997784,0.999960,9.550e-05
57064.5380,0.997852,1.000048,9.550e-05
57064.5580,0.997780,0.999995,9.550e-05
57064.5790,0.997546,0.999781,9.550e-05
57064.5990,0.997827,1.000082,9.550e-05
57064.6200,0.997726,0.999999,9.550e-05
57064.6400,0.997666,0.999958,9.550e-05
57064.6600,0.997615,0.999926,9.550e-05
57064.7010,0.997650,0.999996,9.550e-05
57064.7220,0.997654,1.000018,9.550e-05
57064.7420,0.997638,1.000019,9.550e-05
57064.7630,0.997674,1.000072,9.550e-05
57064.7830,0.997650,1.000065,9.550e-05
57064.8030,0.997592,1.000023,9.550e-05
57064.8240,0.997577,1.000024,9.550e-05
57064.8440,0.997580,1.000043,9.550e-05
57064.8650,0.997613,1.000092,9.550e-05
57064.8850,0.997374,0.999867,9.550e-05
57064.9060,0.997405,0.999913,9.550e-05
57064.9260,0.997298,0.999820,9.550e-05
57064.9470,0.997511,1.000048,9.550e-05
57064.9670,0.997386,0.999938,9.550e-05
57064.9870,0.997409,0.999975,9.550e-05
57065.0080,0.997424,1.000002,9.550e-05
57065.0280,0.997476,1.000069,9.550e-05
57065.0490,0.997381,0.999986,9.550e-05
57065.0690,0.997473,1.000091,9.550e-05
57065.0900,0.997429,1.000059,9.550e-05
57065.1100,0.997346,0.999989,9.550e-05
57065.1300,0.997392,1.000047,9.550e-05
57065.1510,0.997202,0.999868,9.550e-05
57065.1920,0.997307,0.999997,9.550e-05
57065.2120,0.997287,0.999987,9.550e-05
57065.2330,0.997411,1.000122,9.550e-05
57065.2530,0.997315,1.000038,9.550e-05
57065.2730,0.997246,0.999978,9.550e-05
57065.2940,0.997179,0.999921,9.550e-05
57065.3140,0.997186,0.999939,9.550e-05
57065.3350,0.997207,0.999969,9.550e-05
57065.3550,0.997313,1.000086,9.550e-05
57065.3760,0.997271,1.000052,9.550e-05
57065.3960,0.997197,0.999987,9.550e-05
57065.4160,0.997195,0.999994,9.550e-05
57065.4370,0.997074,0.999881,9.550e-05
57065.4570,0.997215,1.000032,9.550e-05
57065.4780,0.997114,0.999938,9.550e-05
57065.4980,0.997251,1.000084,9.550e-05
57065.5190,0.997021,0.999862,9.550e-05
57065.5390,0.997311,1.000160,9.550e-05
57065.5590,0.997016,0.999872,9.550e-05
57065.5800,0.997073,0.999936,9.550e-05
57065.6000,0.997165,1.000036,9.550e-05
57065.6210,0.997166,1.000044,9.550e-05
57065.6410,0.997004,0.999888,9.550e-05
57065.6820,0.997190,1.000088,9.550e-05
57065.7030,0.997221,1.000126,9.550e-05
57065.7230,0.997134,1.000045,9.550e-05
57065.7430,0.997207,1.000125,9.550e-05
57065.7640,0.997044,0.999967,9.550e-05
57065.7840,0.997161,1.000091,9.550e-05
57065.8050,0.997104,1.000039,9.550e-05
57065.8250,0.996904,0.999845,9.550e-05
57065.8460,0.997065,1.000012,9.550e-05
57065.8660,0.997103,1.000056,9.550e-05
57065.8860,0.997078,1.000037,9.550e-05
57065.9070,0.996979,0.999943,9.550e-05
57065.9270,0.996910,0.999880,9.550e-05
57065.9480,0.997045,1.000020,9.550e-05
57065.9680,0.997148,1.000130,9.550e-05
57065.9890,0.997133,1.000121,9.550e-05
57066.0090,0.996697,0.999689,9.550e-05
57066.0290,0.996990,0.999988,9.550e-05
57066.0500,0.996924,0.999927,9.550e-05
57066.0700,0.997010,1.000020,9.550e-05
57066.0910,0.997040,1.000056,9.550e-05
57066.1110,0.996997,1.000018,9.550e-05
57066.1320,0.997047,1.000074,9.550e-05
57066.1720,0.996862,0.999901,9.550e-05
57066.1930,0.997001,1.000046,9.550e-05
57066.2130,0.996886,0.999937,9.550e-05
57066.2340,0.996860,0.999917,9.550e-05
57066.2540,0.996904,0.999968,9.550e-05
57066.2750,0.996954,1.000024,9.550e-05
57066.2950,0.996858,0.999935,9.550e-05
57066.3150,0.996899,0.999982,9.550e-05
57066.3360,0.996981,1.000073,9.550e-05
57066.3560,0.996927,1.000025,9.550e-05
57066.3770,0.997011,1.000116,9.550e-05
57066.3970,0.996818,0.999931,9.550e-05
57066.4180,0.996785,0.999905,9.550e-05
57066.4380,0.996908,1.000036,9.550e-05
57066.4580,0.997064,1.000199,9.550e-05
57066.4790,0.996880,1.000023,9.550e-05
57066.4990,0.996793,0.999944,9.550e-05
57066.5200,0.996806,0.999964,9.550e-05
57066.5400,0.996951,1.000117,9.550e-05
57066.5610,0.996843,1.000017,9.550e-05
57066.5810,0.996958,1.000140,9.550e-05
57066.6020,0.996730,0.999920,9.550e-05
57066.6220,0.996815,1.000013,9.550e-05
57066.6630,0.996784,0.999998,9.550e-05
57066.6830,0.996608,0.999830,9.550e-05
57066.7040,0.996821,1.000051,9.550e-05
57066.7240,0.996671,0.999908,9.550e-05
57066.7450,0.996665,0.999910,9.550e-05
57066.7650,0.996755,1.000009,9.550e-05
57066.7850,0.996711,0.999972,9.550e-05
57066.8060,0.996689,0.999958,9.550e-05
57066.8260,0.996765,1.000042,9.550e-05
57066.8470,0.996775,1.000060,9.550e-05
57066.8670,0.996696,0.999988,9.550e-05
57066.8880,0.996696,0.999995,9.550e-05
57066.9080,0.996671,0.999977,9.550e-05
57066.9280,0.996636,0.999949,9.550e-05
57066.9490,0.996749,1.000070,9.550e-05
57066.9690,0.996717,1.000045,9.550e-05
57066.9900,0.996696,1.000030,9.550e-05
57067.0100,0.996694,1.000034,9.550e-05
57067.0310,0.996762,1.000109,9.550e-05
57067.0510,0.996617,0.999970,9.550e-05
57067.0710,0.996571,0.999930,9.550e-05
57067.0920,0.996571,0.999936,9.550e-05
57067.1120,0.996788,1.000159,9.550e-05
57067.1530,0.996461,0.999842,9.550e-05
57067.1740,0.996475,0.999861,9.550e-05
57067.1940,0.996790,1.000182,9.550e-05
57067.2140,0.996636,1.000033,9.550e-05
57067.2350,0.996586,0.999987,9.550e-05
57067.2550,0.996437,0.999842,9.550e-05
57067.2760,0.996544,0.999955,9.550e-05
57067.2960,0.996718,1.000134,9.550e-05
57067.3170,0.996743,1.000163,9.550e-05
57067.3370,0.996673,1.000097,9.550e-05
57067.3580,0.996554,0.999983,9.550e-05
57067.3980,0.996556,0.999993,9.550e-05
57067.4190,0.996422,0.999863,9.550e-05
57067.4390,0.996538,0.999984,9.550e-05
57067.4600,0.996547,0.999997,9.550e-05
57067.4800,0.996554,1.000008,9.550e-05
57067.5010,0.996545,1.000003,9.550e-05
57067.5210,0.996462,0.999924,9.550e-05
57067.5410,0.996529,0.999995,9.550e-05
57067.5620,0.996566,1.000037,9.550e-05
57067.5820,0.996570,1.000045,9.550e-05
57067.6030,0.996559,1.000039,9.550e-05
57067.6440,0.996607,1.000095,9.550e-05
57067.6640,0.996351,0.999843,9.550e-05
57067.6840,0.996527,1.000023,9.550e-05
57067.7050,0.996548,1.000050,9.550e-05
57067.7250,0.996386,0.999892,9.550e-05
57067.7460,0.996511,1.000022,9.550e-05
57067.7660,0.996449,0.999966,9.550e-05
57067.7870,0.996277,0.999798,9.550e-05
57067.8070,0.996539,1.000066,9.550e-05
57067.8270,0.996467,0.999999,9.550e-05
57067.8480,0.996278,0.999815,9.550e-05
57067.8680,0.996567,1.000111,9.550e-05
57067.8890,0.996522,1.000072,9.550e-05
57067.9090,0.996454,1.000010,9.550e-05
57067.9300,0.996407,0.999968,9.550e-05
57067.9500,0.996108,0.999675,9.550e-05
57067.9700,0.996512,1.000086,9.550e-05
57067.9910,0.996444,1.000024,9.550e-05
57068.0110,0.996480,1.000067,9.550e-05
57068.0320,0.996466,1.000059,9.550e-05
57068.0520,0.996405,1.000005,9.550e-05
57068.0730,0.996437,1.000044,9.550e-05
57068.0930,0.996290,0.999902,9.550e-05
57068.1340,0.996613,1.000240,9.550e-05
57068.1540,0.996358,0.999990,9.550e-05
57068.1750,0.996599,1.000238,9.550e-05
57068.1950,0.996416,1.000061,9.550e-05
57068.2160,0.996455,1.000107,9.550e-05
57068.2360,0.996428,1.000087,9.550e-05
57068.2970,0.996317,0.999993,9.550e-05
57068.3180,0.996282,0.999964,9.550e-05
57068.3380,0.996181,0.999868,9.550e-05
57068.3590,0.996177,0.999870,9.550e-05
57068.3790,0.996181,0.999880,9.550e-05
57068.4000,0.996283,0.999987,9.550e-05
57068.4200,0.996300,1.000009,9.550e-05
57068.4400,0.996300,1.000015,9.550e-05
57068.4610,0.996283,1.000002,9.550e-05
57068.4810,0.996459,1.000184,9.550e-05
57068.5020,0.996338,1.000067,9.550e-05
57068.5220,0.996144,0.999876,9.550e-05
57068.5430,0.996235,0.999971,9.550e-05
57068.5630,0.996274,1.000014,9.550e-05
57068.5830,0.996239,0.999983,9.550e-05
57068.6040,0.996126,0.999872,9.550e-05
57068.6240,0.996190,0.999939,9.550e-05
57068.6450,0.996319,1.000072,9.550e-05
57068.6650,0.996286,1.000040,9.550e-05
57068.6860,0.996267,1.000023,9.550e-05
57068.7060,0.996206,0.999964,9.550e-05
57068.7260,0.996384,1.000144,9.550e-05
57068.7470,0.996222,0.999982,9.550e-05
57068.7670,0.996106,0.999867,9.550e-05
57068.7880,0.996172,0.999934,9.550e-05
57068.8080,0.996193,0.999956,9.550e-05
57068.8290,0.996427,1.000191,9.550e-05
57068.8690,0.996214,0.999976,9.550e-05
57068.8900,0.996122,0.999884,9.550e-05
57068.9100,0.996094,0.999854,9.550e-05
57068.9310,0.996431,1.000191,9.550e-05
57068.9510,0.996153,0.999911,9.550e-05
57068.9720,0.996266,1.000022,9.550e-05
57068.9920,0.996352,1.000107,9.550e-05
57069.0130,0.996221,0.999973,9.550e-05
57069.0530,0.996300,1.000047,9.550e-05
57069.0740,0.996197,0.999940,9.550e-05
57069.0940,0.996352,1.000093,9.550e-05
57069.1150,0.996097,0.999833,9.550e-05
57069.1350,0.996380,1.000114,9.550e-05
57069.1560,0.996210,0.999939,9.550e-05
57069.1760,0.996355,1.000080,9.550e-05
57069.1960,0.996204,0.999923,9.550e-05
57069.2170,0.996184,0.999899,9.550e-05
57069.2370,0.996240,0.999949,9.550e-05
57069.2580,0.996417,1.000122,9.550e-05
57069.2780,0.996165,0.999862,9.550e-05
57069.2990,0.996427,1.000120,9.550e-05
57069.3190,0.996247,0.999932,9.550e-05
57069.3390,0.996281,0.999960,9.550e-05
57069.3600,0.996392,1.000064,9.550e-05
57069.3800,0.996383,1.000048,9.550e-05
57069.4010,0.996290,0.999948,9.550e-05
57069.4210,0.996291,0.999941,9.550e-05
57069.4420,0.996347,0.999989,9.550e-05
57069.4620,0.996359,0.999994,9.550e-05
57069.4820,0.996427,1.000054,9.550e-05
57069.5030,0.996484,1.000103,9.550e-05
57069.5230,0.996400,1.000011,9.550e-05
57069.5440,0.996435,1.000038,9.550e-05
57069.5640,0.996457,1.000051,9.550e-05
57069.6050,0.996599,1.000178,9.550e-05
57069.6250,0.996360,0.999930,9.550e-05
57069.6460,0.996294,0.999856,9.550e-05
57069.6660,0.996475,1.000029,9.550e-05
57069.6870,0.996404,0.999950,9.550e-05
57069.7070,0.996503,1.000041,9.550e-05
57069.7280,0.996476,1.000006,9.550e-05
57069.7480,0.996508,1.000032,9.550e-05
57069.7680,0.996582,1.000098,9.550e-05
57069.7890,0.996601,1.000110,9.550e-05
57069.8090,0.996516,1.000018,9.550e-05
57069.8500,0.996412,0.999902,9.550e-05
57069.8710,0.996653,1.000137,9.550e-05
57069.8910,0.996554,1.000032,9.550e-05
57069.9120,0.996498,0.999971,9.550e-05
57069.9320,0.996538,1.000006,9.550e-05
57069.9520,0.996442,0.999904,9.550e-05
57069.9730,0.996507,0.999966,9.550e-05
57069.9930,0.996234,0.999688,9.550e-05
57070.0140,0.996595,1.000048,9.550e-05
57070.0340,0.996569,1.000019,9.550e-05
57070.0550,0.996442,0.999889,9.550e-05
57070.0750,0.996635,1.000081,9.550e-05
57070.0950,0.996529,0.999974,9.550e-05
57070.1160,0.996440,0.999884,9.550e-05
57070.1360,0.996508,0.999952,9.550e-05
57070.1570,0.996073,0.999516,9.550e-05
57070.1770,0.995687,0.999129,9.550e-05
57070.1980,0.995458,0.998900,9.550e-05
57070.2180,0.995593,0.999037,9.550e-05
57070.2380,0.995549,0.998995,9.550e-05
57070.2590,0.995637,0.999086,9.550e-05
57070.2790,0.995582,0.999034,9.550e-05
57070.3000,0.995662,0.999116,9.550e-05
57070.3200,0.995697,0.999155,9.550e-05
57070.3410,0.996435,0.999900,9.550e-05
57070.3610,0.996525,0.999993,9.550e-05
57070.3810,0.996678,1.000151,9.550e-05
57070.4020,0.996534,1.000010,9.550e-05
57070.4220,0.996558,1.000038,9.550e-05
57070.4430,0.996598,1.000082,9.550e-05
57070.4630,0.996582,1.000071,9.550e-05
57070.4840,0.996701,1.000194,9.550e-05
57070.5040,0.996543,1.000040,9.550e-05
57070.5240,0.996605,1.000107,9.550e-05
57070.5450,0.996284,0.999788,9.550e-05
57070.5650,0.996539,1.000048,9.550e-05
57070.5860,0.996442,0.999955,9.550e-05
57070.6060,0.996512,1.000029,9.550e-05
57070.6270,0.996617,1.000138,9.550e-05
57070.6470,0.996443,0.999968,9.550e-05
57070.6670,0.996356,0.999883,9.550e-05
57070.6880,0.996427,0.999958,9.550e-05
57070.7080,0.996322,0.999856,9.550e-05
57070.7290,0.996485,1.000021,9.550e-05
57070.7490,0.996514,1.000053,9.550e-05
57070.7700,0.996617,1.000158,9.550e-05
57070.7900,0.996552,1.000095,9.550e-05
57070.8110,0.996350,0.999893,9.550e-05
57070.8310,0.996542,1.000086,9.550e-05
57070.8510,0.996400,0.999943,9.550e-05
57070.8720,0.996432,0.999976,9.550e-05
57070.8920,0.996473,1.000016,9.550e-05
57070.9130,0.996437,0.999978,9.550e-05
57070.9330,0.996640,1.000181,9.550e-05
57070.9540,0.996283,0.999821,9.550e-05
57070.9740,0.996372,0.999907,9.550e-05
57070.9940,0.996495,1.000029,9.550e-05
57071.0150,0.996401,0.999931,9.550e-05
57071.0350,0.996392,0.999919,9.550e-05
57071.0560,0.996502,1.000026,9.550e-05
57071.0760,0.996446,0.999965,9.550e-05
57071.0970,0.996396,0.999911,9.550e-05
57071.1170,0.996503,1.000014,9.550e-05
57071.1370,0.996471,0.999977,9.550e-05
57071.1580,0.996621,1.000123,9.550e-05
57071.1780,0.996497,0.999993,9.550e-05
57071.1990,0.996452,0.999944,9.550e-05
57071.2190,0.996444,0.999930,9.550e-05
57071.2400,0.996600,1.000080,9.550e-05
57071.2600,0.996449,0.999923,9.550e-05
57071.2800,0.996570,1.000039,9.550e-05
57071.3210,0.996659,1.000116,9.550e-05
57071.3420,0.996453,0.999903,9.550e-05
57071.3620,0.996609,1.000054,9.550e-05
57071.3830,0.996598,1.000037,9.550e-05
57071.4030,0.996454,0.999885,9.550e-05
57071.4230,0.996591,1.000017,9.550e-05
57071.4440,0.996736,1.000156,9.550e-05
57071.4640,0.996715,1.000128,9.550e-05
57071.4850,0.996555,0.999961,9.550e-05
57071.5050,0.996506,0.999906,9.550e-05
57071.5260,0.996534,0.999928,9.550e-05
57071.5670,0.996302,0.999682,9.550e-05
57071.5870,0.996643,1.000019,9.550e-05
57071.6070,0.996424,0.999794,9.550e-05
57071.6280,0.996713,1.000078,9.550e-05
57071.6480,0.996753,1.000112,9.550e-05
57071.6690,0.996744,1.000098,9.550e-05
57071.6890,0.996641,0.999989,9.550e-05
57071.7100,0.996717,1.000060,9.550e-05
57071.7300,0.996665,1.000002,9.550e-05
57071.7500,0.996827,1.000160,9.550e-05
57071.7710,0.996682,1.000010,9.550e-05
57071.8120,0.996594,0.999911,9.550e-05
57071.8320,0.996855,1.000168,9.550e-05
57071.8530,0.996660,0.999968,9.550e-05
57071.8730,0.996618,0.999921,9.550e-05
57071.8930,0.996514,0.999812,9.550e-05
57071.9140,0.996803,1.000098,9.550e-05
57071.9340,0.996767,1.000058,9.550e-05
57071.9550,0.996668,0.999954,9.550e-05
57071.9750,0.996895,1.000177,9.550e-05
57071.9960,0.996779,1.000057,9.550e-05
57072.0160,0.996698,0.999972,9.550e-05
57072.0360,0.996643,0.999912,9.550e-05
57072.0570,0.996587,0.999852,9.550e-05
57072.0770,0.996995,1.000258,9.550e-05
57072.0980,0.996910,1.000168,9.550e-05
57072.1180,0.996705,0.999959,9.550e-05
57072.1390,0.996701,0.999952,9.550e-05
57072.1590,0.996846,1.000093,9.550e-05
57072.1790,0.996635,0.999877,9.550e-05
57072.2000,0.996749,0.999988,9.550e-05
57072.2200,0.996656,0.999891,9.550e-05
57072.2410,0.996848,1.000080,9.550e-05
57072.2610,0.996674,0.999902,9.550e-05
57072.2820,0.996846,1.000070,9.550e-05
57072.3020,0.996807,1.000028,9.550e-05
57072.3220,0.996877,1.000095,9.550e-05
57072.3430,0.996770,0.999984,9.550e-05
57072.3630,0.996832,1.000042,9.550e-05
57072.3840,0.996753,0.999960,9.550e-05
57072.4040,0.996805,1.000008,9.550e-05
57072.4250,0.996753,0.999952,9.550e-05
57072.4450,0.996702,0.999897,9.550e-05
57072.4660,0.996773,0.999964,9.550e-05
57072.4860,0.996830,1.000018,9.550e-05
57072.5060,0.996786,0.999971,9.550e-05
57072.5270,0.996826,1.000007,9.550e-05
57072.5470,0.996775,0.999952,9.550e-05
57072.5680,0.996915,1.000088,9.550e-05
57072.5880,0.996892,1.000061,9.550e-05
57072.6090,0.996880,1.000046,9.550e-05
57072.6290,0.996765,0.999926,9.550e-05
57072.6490,0.996904,1.000062,9.550e-05
57072.6700,0.996860,1.000014,9.550e-05
57072.6900,0.996759,0.999908,9.550e-05
57072.7110,0.996697,0.999842,9.550e-05
57072.7310,0.996826,0.999967,9.550e-05
57072.7520,0.996697,0.999833,9.550e-05
57072.7720,0.996615,0.999745,9.550e-05
57072.7920,0.996966,1.000093,9.550e-05
57072.8130,0.997068,1.000191,9.550e-05
57072.8330,0.996975,1.000093,9.550e-05
57072.8540,0.996827,0.999939,9.550e-05
57072.8740,0.996905,1.000012,9.550e-05
57072.8950,0.996823,0.999925,9.550e-05
57072.9150,0.997123,1.000220,9.550e-05
57072.9350,0.997066,1.000158,9.550e-05
57072.9560,0.996747,0.999833,9.550e-05
57072.9760,0.996946,1.000027,9.550e-05
57072.9970,0.996976,1.000050,9.550e-05
57073.0170,0.996780,0.999847,9.550e-05
57073.0380,0.997025,1.000087,9.550e-05
57073.0580,0.996880,0.999935,9.550e-05
57073.0780,0.997007,1.000056,9.550e-05
57073.0990,0.996988,1.000030,9.550e-05
57073.1190,0.996862,0.999898,9.550e-05
57073.1400,0.996860,0.999888,9.550e-05
57073.1600,0.997032,1.000054,9.550e-05
57073.1810,0.997166,1.000181,9.550e-05
57073.2010,0.997093,1.000099,9.550e-05
57073.2210,0.996936,0.999934,9.550e-05
57073.2420,0.997100,1.000091,9.550e-05
57073.2620,0.996994,0.999977,9.550e-05
57073.2830,0.997009,0.999984,9.550e-05
57073.3030,0.997025,0.999992,9.550e-05
57073.3240,0.997128,1.000087,9.550e-05
57073.3440,0.997082,1.000033,9.550e-05
57073.3650,0.997129,1.000072,9.550e-05
57073.3850,0.997062,0.999997,9.550e-05
57073.4050,0.996926,0.999852,9.550e-05
57073.4260,0.997004,0.999922,9.550e-05
57073.4460,0.997158,1.000068,9.550e-05
57073.4670,0.997224,1.000126,9.550e-05
57073.4870,0.997020,0.999913,9.550e-05
57073.5480,0.997089,0.999957,9.550e-05
57073.5690,0.997086,0.999946,9.550e-05
57073.5890,0.997093,0.999945,9.550e-05
57073.6100,0.997095,0.999939,9.550e-05
57073.6300,0.997104,0.999941,9.550e-05
57073.6510,0.997200,1.000029,9.550e-05
57073.6710,0.997094,0.999915,9.550e-05
57073.6910,0.997142,0.999955,9.550e-05
57073.7120,0.997197,1.000003,9.550e-05
57073.7320,0.997226,1.000025,9.550e-05
57073.7530,0.997454,1.000247,9.550e-05
57073.7730,0.997098,0.999882,9.550e-05
57073.7940,0.997282,1.000059,9.550e-05
57073.8140,0.997194,0.999965,9.550e-05
57073.8340,0.997323,1.000087,9.550e-05
57073.8550,0.997162,0.999920,9.550e-05
57073.8750,0.997191,0.999943,9.550e-05
57073.8960,0.997292,1.000038,9.550e-05
57073.9160,0.997382,1.000123,9.550e-05
57073.9370,0.997318,1.000053,9.550e-05
57073.9570,0.997270,0.999999,9.550e-05
57073.9770,0.997172,0.999896,9.550e-05
57073.9980,0.997255,0.999974,9.550e-05
57074.0180,0.997407,1.000122,9.550e-05
57074.1000,0.997296,0.999990,9.550e-05
57074.1200,0.997349,1.000038,9.550e-05
57074.1410,0.997319,1.000004,9.550e-05
57074.1610,0.997248,0.999928,9.550e-05
57074.1820,0.997270,0.999945,9.550e-05
57074.2020,0.997546,1.000217,9.550e-05
57074.2230,0.997351,1.000017,9.550e-05
57074.2430,0.997273,0.999934,9.550e-05
57074.2640,0.997439,1.000095,9.550e-05
57074.2840,0.997267,0.999917,9.550e-05
57074.3040,0.997437,1.000083,9.550e-05
57074.3250,0.997160,0.999801,9.550e-05
57074.3450,0.997351,0.999986,9.550e-05
57074.3660,0.997389,1.000020,9.550e-05
57074.3860,0.997205,0.999829,9.550e-05
57074.4070,0.997363,0.999982,9.550e-05
57074.4270,0.997286,0.999899,9.550e-05
57074.4470,0.997332,0.999939,9.550e-05
57074.4680,0.997493,1.000094,9.550e-05
57074.4880,0.997323,0.999917,9.550e-05
57074.5090,0.997347,0.999934,9.550e-05
57074.5290,0.997457,1.000038,9.550e-05
57074.5500,0.997301,0.999874,9.550e-05
57074.5700,0.997453,1.000019,9.550e-05
57074.5900,0.997599,1.000158,9.550e-05
57074.6110,0.997652,1.000203,9.550e-05
57074.6310,0.997420,0.999962,9.550e-05
57074.6520,0.997548,1.000082,9.550e-05
57074.6720,0.997544,1.000069,9.550e-05
57074.6930,0.997429,0.999944,9.550e-05
57074.7130,0.997598,1.000105,9.550e-05
57074.7330,0.997396,0.999893,9.550e-05
57074.7540,0.997529,1.000016,9.550e-05
57074.7740,0.997609,1.000086,9.550e-05
57074.7950,0.997435,0.999901,9.550e-05
57074.8150,0.997601,1.000057,9.550e-05
57074.8360,0.997578,1.000023,9.550e-05
57074.8560,0.997486,0.999920,9.550e-05
57074.8760,0.997461,0.999884,9.550e-05
57074.8970,0.997658,1.000071,9.550e-05
57074.9170,0.997616,1.000017,9.550e-05
57074.9380,0.997559,0.999948,9.550e-05
57074.9580,0.997569,0.999947,9.550e-05
57074.9790,0.997962,1.000329,9.550e-05
57074.9990,0.997762,1.000116,9.550e-05
57075.0200,0.997737,1.000079,9.550e-05
57075.0400,0.997747,1.000077,9.550e-05
57075.0600,0.997615,0.999933,9.550e-05
57075.0810,0.997689,0.999994,9.550e-05
57075.1010,0.997487,0.999779,9.550e-05
57075.1220,0.997587,0.999867,9.550e-05
57075.1420,0.997647,0.999914,9.550e-05
57075.1630,0.997688,0.999943,9.550e-05
57075.1830,0.997747,0.999990,9.550e-05
57075.2030,0.997635,0.999864,9.550e-05
57075.2240,0.997846,1.000063,9.550e-05
57075.2440,0.997770,0.999975,9.550e-05
57075.2650,0.997627,0.999819,9.550e-05
57075.2850,0.997950,1.000130,9.550e-05
57075.3060,0.997965,1.000132,9.550e-05
57075.3260,0.997856,1.000011,9.550e-05
57075.3460,0.998062,1.000204,9.550e-05
57075.3670,0.997928,1.000057,9.550e-05
57075.3870,0.997734,0.999850,9.550e-05
57075.4080,0.997874,0.999979,9.550e-05
57075.4280,0.997844,0.999936,9.550e-05
57075.4490,0.997852,0.999932,9.550e-05
57075.4890,0.998050,1.000106,9.550e-05
57075.5100,0.998139,1.000184,9.550e-05
57075.5300,0.998033,1.000065,9.550e-05
57075.5510,0.997798,0.999818,9.550e-05
57075.5710,0.997999,1.000008,9.550e-05
57075.5920,0.997924,0.999921,9.550e-05
57075.6120,0.997966,0.999951,9.550e-05
57075.6320,0.997993,0.999967,9.550e-05
57075.6530,0.997991,0.999954,9.550e-05
57075.6730,0.998139,1.000091,9.550e-05
57075.6940,0.998115,1.000056,9.550e-05
57075.7140,0.998088,1.000019,9.550e-05
57075.7350,0.997970,0.999889,9.550e-05
57075.7550,0.998099,1.000008,9.550e-05
57075.7750,0.998089,0.999988,9.550e-05
57075.7960,0.998119,1.000008,9.550e-05
57075.8160,0.998242,1.000121,9.550e-05
57075.8370,0.998062,0.999931,9.550e-05
57075.8570,0.998137,0.999996,9.550e-05
57075.8780,0.998110,0.999959,9.550e-05
57075.8980,0.998235,1.000076,9.550e-05
57075.9190,0.998108,0.999940,9.550e-05
57075.9390,0.998205,1.000027,9.550e-05
57075.9590,0.998232,1.000045,9.550e-05
57075.9800,0.998328,1.000133,9.550e-05
57076.0000,0.998223,1.000020,9.550e-05
57076.0210,0.998243,1.000032,9.550e-05
57076.0410,0.998332,1.000113,9.550e-05
57076.0620,0.998218,0.999991,9.550e-05
57076.0820,0.998137,0.999904,9.550e-05
57076.1020,0.998145,0.999904,9.550e-05
57076.1230,0.998333,1.000085,9.550e-05
57076.1430,0.998110,0.999855,9.550e-05
57076.1640,0.998297,1.000037,9.550e-05
57076.1840,0.998412,1.000145,9.550e-05
57076.2050,0.998340,1.000068,9.550e-05
57076.2250,0.998331,1.000053,9.550e-05
57076.2450,0.998252,0.999968,9.550e-05
57076.2860,0.998145,0.999851,9.550e-05
57076.3070,0.998374,1.000076,9.550e-05
57076.3270,0.998147,0.999843,9.550e-05
57076.3480,0.998198,0.999890,9.550e-05
57076.3680,0.998492,1.000179,9.550e-05
57076.3880,0.998126,0.999808,9.550e-05
57076.4090,0.998103,0.999781,9.550e-05
57076.4290,0.998260,0.999934,9.550e-05
57076.4700,0.998539,1.000206,9.550e-05
57076.4910,0.998347,1.000009,9.550e-05
57076.5110,0.998349,1.000007,9.550e-05
57076.5310,0.998439,1.000094,9.550e-05
57076.5520,0.998166,0.999817,9.550e-05
57076.5720,0.998325,0.999973,9.550e-05
57076.5930,0.998325,0.999970,9.550e-05
57076.6130,0.998179,0.999819,9.550e-05
57076.6340,0.998425,1.000062,9.550e-05
57076.6540,0.998395,1.000028,9.550e-05
57076.6740,0.998359,0.999989,9.550e-05
57076.7150,0.998448,1.000071,9.550e-05
57076.7360,0.998440,1.000059,9.550e-05
57076.7560,0.998542,1.000158,9.550e-05
57076.7770,0.998380,0.999991,9.550e-05
57076.7970,0.998497,1.000105,9.550e-05
57076.8180,0.998488,1.000093,9.550e-05
57076.8380,0.998344,0.999944,9.550e-05
57076.8580,0.998431,1.000027,9.550e-05
57076.8790,0.998423,1.000015,9.550e-05
57076.8990,0.998530,1.000118,9.550e-05
57076.9200,0.998359,0.999943,9.550e-05
57076.9400,0.998492,1.000071,9.550e-05
57076.9610,0.998452,1.000026,9.550e-05
57076.9810,0.998586,1.000156,9.550e-05
57077.0010,0.998446,1.000012,9.550e-05
57077.0220,0.998408,0.999969,9.550e-05
57077.0420,0.998594,1.000151,9.550e-05
57077.0630,0.998452,1.000004,9.550e-05
57077.0830,0.998518,1.000065,9.550e-05
57077.1040,0.998396,0.999938,9.550e-05
57077.1240,0.998483,1.000020,9.550e-05
57077.1440,0.998544,1.000077,9.550e-05
57077.1650,0.998212,0.999740,9.550e-05
57077.2060,0.998359,0.999877,9.550e-05
57077.2260,0.998563,1.000076,9.550e-05
57077.2470,0.998375,0.999884,9.550e-05
57077.2670,0.998541,1.000044,9.550e-05
57077.2870,0.998284,0.999782,9.550e-05
57077.3080,0.998408,0.999902,9.550e-05
57077.3280,0.998493,0.999983,9.550e-05
57077.3490,0.998380,0.999865,9.550e-05
57077.3690,0.998339,0.999819,9.550e-05
57077.3900,0.998478,0.999954,9.550e-05
57077.4100,0.998512,0.999983,9.550e-05
57077.4510,0.998522,0.999985,9.550e-05
57077.4710,0.998604,1.000063,9.550e-05
57077.4920,0.998689,1.000145,9.550e-05
57077.5120,0.998558,1.000009,9.550e-05
57077.5330,0.998547,0.999994,9.550e-05
57077.5530,0.998515,0.999959,9.550e-05
57077.5730,0.998718,1.000159,9.550e-05
57077.5940,0.998558,0.999995,9.550e-05
57077.6140,0.998490,0.999924,9.550e-05
57077.6350,0.998438,0.999869,9.550e-05
57077.6550,0.998639,1.000068,9.550e-05
57077.6960,0.998550,0.999972,9.550e-05
57077.7170,0.998370,0.999790,9.550e-05
57077.7370,0.998509,0.999927,9.550e-05
57077.7570,0.998565,0.999981,9.550e-05
57077.7780,0.998757,1.000171,9.550e-05
57077.7980,0.998614,1.000026,9.550e-05
57077.8190,0.998587,0.999997,9.550e-05
57077.8390,0.998732,1.000140,9.550e-05
57077.8600,0.998692,1.000099,9.550e-05
57077.8800,0.998705,1.000111,9.550e-05
57077.9000,0.998613,1.000018,9.550e-05
57077.9410,0.998698,1.000101,9.550e-05
57077.9620,0.998601,1.000002,9.550e-05
57077.9820,0.998759,1.000160,9.550e-05
57078.0030,0.998589,0.999988,9.550e-05
57078.0230,0.998502,0.999901,9.550e-05
57078.0430,0.998756,1.000155,9.550e-05
57078.0640,0.998674,1.000073,9.550e-05
57078.0840,0.998721,1.000119,9.550e-05
57078.1050,0.998624,1.000022,9.550e-05
57078.1250,0.998745,1.000143,9.550e-05
57078.1460,0.998485,0.999883,9.550e-05
57078.1860,0.998687,1.000085,9.550e-05
57078.2070,0.998603,1.000002,9.550e-05
57078.2270,0.998515,0.999914,9.550e-05
57078.2480,0.998432,0.999831,9.550e-05
57078.2680,0.998500,0.999900,9.550e-05
57078.2890,0.998547,0.999948,9.550e-05
57078.3090,0.998595,0.999996,9.550e-05
57078.3290,0.998465,0.999867,9.550e-05
57078.3500,0.998576,0.999979,9.550e-05
57078.3700,0.998563,0.999967,9.550e-05
57078.3910,0.998758,1.000163,9.550e-05
57078.4520,0.998661,1.000069,9.550e-05
57078.4720,0.998471,0.999880,9.550e-05
57078.4930,0.998575,0.999985,9.550e-05
57078.5130,0.998588,0.999999,9.550e-05
57078.5340,0.998545,0.999958,9.550e-05
57078.5540,0.998502,0.999916,9.550e-05
57078.5750,0.998385,0.999799,9.550e-05
57078.5950,0.998658,1.000074,9.550e-05
57078.6160,0.998576,0.999994,9.550e-05
57078.6360,0.998620,1.000039,9.550e-05
57078.6560,0.998520,0.999940,9.550e-05
57078.6770,0.998598,1.000019,9.550e-05
57078.6970,0.998461,0.999883,9.550e-05
57078.7180,0.998589,1.000012,9.550e-05
57078.7380,0.998647,1.000071,9.550e-05
57078.7590,0.998543,0.999968,9.550e-05
57078.7790,0.998405,0.999830,9.550e-05
57078.7990,0.998676,1.000102,9.550e-05
57078.8200,0.998670,1.000097,9.550e-05
57078.8400,0.998567,0.999994,9.550e-05
57078.8610,0.998564,0.999992,9.550e-05
57078.8810,0.998477,0.999905,9.550e-05
57078.9020,0.998591,1.000019,9.550e-05
57078.9220,0.998493,0.999921,9.550e-05
57078.9420,0.998611,1.000039,9.550e-05
57078.9630,0.998660,1.000088,9.550e-05
57078.9830,0.998607,1.000034,9.550e-05
57079.0040,0.998707,1.000134,9.550e-05
57079.0240,0.998643,1.000069,9.550e-05
57079.0450,0.998689,1.000113,9.550e-05
57079.0650,0.998829,1.000252,9.550e-05
57079.0850,0.998841,1.000263,9.550e-05
57079.1060,0.998419,0.999839,9.550e-05
57079.1260,0.998675,1.000093,9.550e-05
57079.1670,0.998345,0.999759,9.550e-05
57079.1880,0.998505,0.999917,9.550e-05
57079.2080,0.998575,0.999984,9.550e-05
57079.2280,0.998561,0.999967,9.550e-05
57079.2490,0.998350,0.999753,9.550e-05
57079.2690,0.998685,1.000085,9.550e-05
57079.2900,0.998663,1.000060,9.550e-05
57079.3100,0.998601,0.999994,9.550e-05
57079.3310,0.998611,1.000002,9.550e-05
57079.3510,0.998670,1.000056,9.550e-05
57079.3710,0.998717,1.000099,9.550e-05
57079.4120,0.998568,0.999942,9.550e-05
57079.4330,0.998615,0.999986,9.550e-05
57079.4530,0.998553,0.999920,9.550e-05
57079.4740,0.998713,1.000076,9.550e-05
57079.4940,0.998696,1.000054,9.550e-05
57079.5150,0.998562,0.999916,9.550e-05
57079.5350,0.998669,1.000018,9.550e-05
57079.5550,0.998538,0.999883,9.550e-05
57079.5760,0.998483,0.999824,9.550e-05
57079.5960,0.998625,0.999961,9.550e-05
57079.6170,0.998637,0.999969,9.550e-05
57079.6370,0.998661,0.999989,9.550e-05
57079.6580,0.998531,0.999854,9.550e-05
57079.6780,0.998737,1.000056,9.550e-05
57079.6980,0.998659,0.999973,9.550e-05
57079.7190,0.998646,0.999957,9.550e-05
57079.7390,0.998734,1.000040,9.550e-05
57079.7600,0.998704,1.000006,9.550e-05
57079.7800,0.998846,1.000144,9.550e-05
57079.8010,0.998806,1.000100,9.550e-05
57079.8210,0.998800,1.000090,9.550e-05
57079.8410,0.998717,1.000003,9.550e-05
57079.8620,0.998747,1.000029,9.550e-05
57079.9030,0.998691,0.999967,9.550e-05
57079.9230,0.998680,0.999953,9.550e-05
57079.9440,0.998648,0.999917,9.550e-05
57079.9640,0.998770,1.000036,9.550e-05
57079.9840,0.998647,0.999910,9.550e-05
57080.0050,0.998925,1.000185,9.550e-05
57080.0250,0.998935,1.000192,9.550e-05
57080.0460,0.998637,0.999891,9.550e-05
57080.0660,0.998943,1.000194,9.550e-05
57080.0870,0.998739,0.999988,9.550e-05
57080.1070,0.998837,1.000083,9.550e-05
57080.1270,0.998734,0.999978,9.550e-05
57080.1480,0.998690,0.999931,9.550e-05
57080.1680,0.998850,1.000089,9.550e-05
57080.1890,0.998814,1.000050,9.550e-05
57080.2090,0.998840,1.000074,9.550e-05
57080.2300,0.998600,0.999830,9.550e-05
57080.2500,0.998745,0.999974,9.550e-05
57080.2700,0.998751,0.999977,9.550e-05
57080.2910,0.998693,0.999917,9.550e-05
57080.3110,0.998701,0.999922,9.550e-05
57080.3320,0.998694,0.999912,9.550e-05
57080.3930,0.998720,0.999930,9.550e-05
57080.4140,0.998865,1.000072,9.550e-05
57080.4340,0.998869,1.000074,9.550e-05
57080.4540,0.998660,0.999861,9.550e-05
57080.4750,0.998743,0.999941,9.550e-05
57080.4950,0.998897,1.000092,9.550e-05
57080.5160,0.998667,0.999858,9.550e-05
57080.5360,0.998819,1.000007,9.550e-05
57080.5570,0.998778,0.999962,9.550e-05
57080.5770,0.998584,0.999765,9.550e-05
57080.5970,0.998875,1.000051,9.550e-05
57080.6380,0.999001,1.000170,9.550e-05
57080.6590,0.998915,1.000079,9.550e-05
57080.6790,0.998768,0.999927,9.550e-05
57080.7000,0.998963,1.000118,9.550e-05
57080.7200,0.998924,1.000074,9.550e-05
57080.7610,0.998813,0.999953,9.550e-05
57080.7810,0.999053,1.000188,9.550e-05
57080.8020,0.998928,1.000057,9.550e-05
57080.8220,0.998812,0.999935,9.550e-05
57080.8430,0.998843,0.999961,9.550e-05
57080.8630,0.999009,1.000121,9.550e-05
57080.8830,0.998973,1.000079,9.550e-05
57080.9040,0.998973,1.000073,9.550e-05
57080.9240,0.998977,1.000070,9.550e-05
57080.9450,0.998659,0.999746,9.550e-05
57080.9650,0.998875,0.999955,9.550e-05
57080.9860,0.998888,0.999962,9.550e-05
57081.0060,0.998958,1.000025,9.550e-05
57081.0260,0.998882,0.999942,9.550e-05
57081.0470,0.999045,1.000098,9.550e-05
57081.0670,0.998860,0.999905,9.550e-05
57081.0880,0.998882,0.999920,9.550e-05
57081.1080,0.998911,0.999941,9.550e-05
57081.1290,0.999100,1.000123,9.550e-05
57081.1490,0.998600,0.999614,9.550e-05
57081.1690,0.998208,0.999214,9.550e-05
57081.1900,0.998056,0.999054,9.550e-05
57081.2100,0.998018,0.999008,9.550e-05
57081.2310,0.998071,0.999052,9.550e-05
57081.2510,0.997896,0.998869,9.550e-05
57081.2720,0.998184,0.999148,9.550e-05
57081.2920,0.998074,0.999030,9.550e-05
57081.3130,0.998292,0.999239,9.550e-05
57081.3330,0.998791,0.999730,9.550e-05
57081.3740,0.999201,1.000122,9.550e-05
57081.3940,0.999032,0.999944,9.550e-05
57081.4150,0.999115,1.000018,9.550e-05
57081.4350,0.999065,0.999958,9.550e-05
57081.4560,0.998974,0.999858,9.550e-05
57081.4760,0.999081,0.999955,9.550e-05
57081.4960,0.999077,0.999941,9.550e-05
57081.5170,0.999186,1.000040,9.550e-05
57081.5370,0.999218,1.000063,9.550e-05
57081.5580,0.999209,1.000044,9.550e-05
57081.5780,0.999081,0.999906,9.550e-05
57081.6190,0.999054,0.999859,9.550e-05
57081.6390,0.999261,1.000056,9.550e-05
57081.6600,0.999246,1.000031,9.550e-05
57081.6800,0.999268,1.000043,9.550e-05
57081.7010,0.999400,1.000166,9.550e-05
57081.7210,0.999092,0.999846,9.550e-05
57081.7420,0.999350,1.000095,9.550e-05
57081.7620,0.999251,0.999986,9.550e-05
57081.7820,0.999404,1.000130,9.550e-05
57081.8030,0.999350,1.000065,9.550e-05
57081.8230,0.999239,0.999944,9.550e-05
57081.8640,0.999438,1.000124,9.550e-05
57081.8850,0.999263,0.999939,9.550e-05
57081.9050,0.999300,0.999966,9.550e-05
57081.9250,0.999332,0.999988,9.550e-05
57081.9460,0.999293,0.999940,9.550e-05
57081.9660,0.999482,1.000120,9.550e-05
57081.9870,0.999377,1.000005,9.550e-05
57082.0070,0.999376,0.999995,9.550e-05
57082.0280,0.999439,1.000049,9.550e-05
57082.0480,0.999234,0.999834,9.550e-05
57082.0680,0.999389,0.999981,9.550e-05
57082.0890,0.999377,0.999961,9.550e-05
57082.1090,0.999305,0.999880,9.550e-05
57082.1300,0.999715,1.000282,9.550e-05
57082.1500,0.999385,0.999943,9.550e-05
57082.1710,0.999377,0.999927,9.550e-05
57082.1910,0.999403,0.999944,9.550e-05
57082.2120,0.999636,1.000170,9.550e-05
57082.2320,0.999561,1.000087,9.550e-05
57082.2520,0.999474,0.999992,9.550e-05
57082.2730,0.999289,0.999799,9.550e-05
57082.2930,0.999470,0.999973,9.550e-05
57082.3140,0.999613,1.000109,9.550e-05
57082.3340,0.999398,0.999886,9.550e-05
57082.3550,0.999456,0.999937,9.550e-05
57082.3750,0.999603,1.000077,9.550e-05
57082.3950,0.999519,0.999986,9.550e-05
57082.4160,0.999558,1.000019,9.550e-05
57082.4360,0.999579,1.000033,9.550e-05
57082.4570,0.999381,0.999828,9.550e-05
57082.4770,0.999691,1.000131,9.550e-05
57082.4980,0.999494,0.999928,9.550e-05
57082.5180,0.999597,1.000023,9.550e-05
57082.5380,0.999595,1.000015,9.550e-05
57082.5590,0.999643,1.000057,9.550e-05
57082.6000,0.999519,0.999919,9.550e-05
57082.6200,0.999672,1.000066,9.550e-05
57082.6410,0.999589,0.999976,9.550e-05
57082.6610,0.999595,0.999976,9.550e-05
57082.6810,0.999560,0.999934,9.550e-05
57082.7020,0.999572,0.999940,9.550e-05
57082.7220,0.999796,1.000157,9.550e-05
57082.7430,0.999621,0.999975,9.550e-05
57082.7630,0.999688,1.000035,9.550e-05
57082.7840,0.999633,0.999974,9.550e-05
57082.8040,0.999828,1.000162,9.550e-05
57082.8450,0.999735,1.000055,9.550e-05
57082.8650,0.999565,0.999878,9.550e-05
57082.8860,0.999671,0.999976,9.550e-05
57082.9060,0.999558,0.999857,9.550e-05
57082.9270,0.999695,0.999987,9.550e-05
57082.9470,0.999605,0.999889,9.550e-05
57082.9670,0.999902,1.000179,9.550e-05
57082.9880,0.999647,0.999916,9.550e-05
57083.0080,0.999679,0.999941,9.550e-05
57083.0290,0.999793,1.000047,9.550e-05
57083.0490,0.999697,0.999942,9.550e-05
57083.0700,0.999829,1.000066,9.550e-05
57083.0900,0.999745,0.999974,9.550e-05
57083.1110,0.999968,1.000189,9.550e-05
57083.1310,0.999933,1.000145,9.550e-05
57083.1510,0.999969,1.000173,9.550e-05
57083.1720,0.999915,1.000110,9.550e-05
57083.1920,0.999762,0.999948,9.550e-05
57083.2130,0.999930,1.000107,9.550e-05
57083.2330,0.999770,0.999938,9.550e-05
57083.2540,0.999882,1.000041,9.550e-05
57083.2740,0.999661,0.999810,9.550e-05
57083.2940,0.999821,0.999960,9.550e-05
57083.3350,0.999765,0.999884,9.550e-05
57083.3560,1.000013,1.000122,9.550e-05
57083.3760,0.999831,0.999930,9.550e-05
57083.3970,0.999815,0.999903,9.550e-05
57083.4170,0.999831,0.999908,9.550e-05
57083.4370,0.999870,0.999937,9.550e-05
57083.4580,0.999941,0.999996,9.550e-05
57083.4780,1.000100,1.000144,9.550e-05
57083.4990,0.999772,0.999804,9.550e-05
57083.5190,1.000010,1.000030,9.550e-05
57083.5400,0.999845,0.999853,9.550e-05
57083.5600,1.000037,1.000032,9.550e-05
57083.5800,0.999815,0.999799,9.550e-05
57083.6010,1.000129,1.000100,9.550e-05
57083.6210,0.999985,0.999942,9.550e-05
57083.6420,1.000311,1.000255,9.550e-05
57083.6620,1.000058,0.999989,9.550e-05
57083.6830,0.999988,0.999905,9.550e-05
57083.7030,1.000144,1.000048,9.550e-05
57083.7230,1.000125,1.000014,9.550e-05
57083.7440,1.000115,0.999990,9.550e-05
57083.7640,1.000010,0.999870,9.550e-05
57083.7850,1.000418,1.000264,9.550e-05
57083.8050,1.000272,1.000103,9.550e-05
57083.8260,1.000132,0.999948,9.550e-05
57083.8460,1.000159,0.999961,9.550e-05
57083.8660,1.000090,0.999876,9.550e-05
57083.8870,1.000095,0.999866,9.550e-05
57083.9070,1.000226,0.999983,9.550e-05
57083.9280,1.000443,1.000185,9.550e-05
57083.9480,1.000144,0.999871,9.550e-05
57083.9690,1.000219,0.999931,9.550e-05
57083.9890,1.000379,1.000077,9.550e-05
57084.0090,1.000462,1.000145,9.550e-05
57084.0300,1.000438,1.000106,9.550e-05
57084.0710,1.000371,1.000011,9.550e-05
57084.0910,1.000322,0.999947,9.550e-05
57084.1120,1.000448,1.000059,9.550e-05
57084.1320,1.000328,0.999925,9.550e-05
57084.1530,1.000386,0.999970,9.550e-05
57084.1730,1.000435,1.000005,9.550e-05
57084.1930,1.000684,1.000242,9.550e-05
57084.2140,1.000614,1.000159,9.550e-05
57084.2340,1.000302,0.999834,9.550e-05
57084.2550,1.000648,1.000169,9.550e-05
57084.3160,1.000557,1.000043,9.550e-05
57084.3360,1.000609,1.000085,9.550e-05
57084.3570,1.000452,0.999918,9.550e-05
57084.3770,1.000673,1.000129,9.550e-05
57084.3980,1.000442,0.999889,9.550e-05
57084.4180,1.000566,1.000004,9.550e-05
57084.4390,1.000523,0.999953,9.550e-05
57084.4590,1.000486,0.999908,9.550e-05
57084.4790,1.000543,0.999958,9.550e-05
57084.5000,1.000390,0.999797,9.550e-05
57084.5200,1.000540,0.999941,9.550e-05
57084.5610,1.000562,0.999951,9.550e-05
57084.5820,1.000626,1.000008,9.550e-05
57084.6020,1.000698,1.000075,9.550e-05
57084.6220,1.000695,1.000066,9.550e-05
57084.6430,1.000532,0.999899,9.550e-05
57084.6840,1.000653,1.000009,9.550e-05
57084.7040,1.000618,0.999970,9.550e-05
57084.7250,1.000763,1.000110,9.550e-05
57084.7450,1.000586,0.999928,9.550e-05
57084.7650,1.000664,1.000001,9.550e-05
57084.7860,1.000583,0.999916,9.550e-05
57084.8060,1.000656,0.999984,9.550e-05
57084.8270,1.000704,1.000027,9.550e-05
57084.8470,1.000761,1.000079,9.550e-05
57084.8680,1.000556,0.999869,9.550e-05
57084.8880,1.000640,0.999948,9.550e-05
57084.9080,1.000634,0.999936,9.550e-05
57084.9290,1.000671,0.999968,9.550e-05
57084.9490,1.000833,1.000124,9.550e-05
57084.9700,1.000685,0.999970,9.550e-05
57084.9900,1.000774,1.000052,9.550e-05
57085.0110,1.000791,1.000062,9.550e-05
57085.0310,1.000838,1.000102,9.550e-05
57085.0520,1.000619,0.999876,9.550e-05
57085.0720,1.000706,0.999955,9.550e-05
57085.0920,1.000814,1.000055,9.550e-05
57085.1130,1.000835,1.000067,9.550e-05
57085.1330,1.000613,0.999836,9.550e-05
57085.1540,1.000766,0.999980,9.550e-05
57085.1740,1.000748,0.999951,9.550e-05
57085.1950,1.001036,1.000228,9.550e-05
57085.2150,1.000748,0.999929,9.550e-05
57085.2560,1.000843,1.000000,9.550e-05
57085.2970,1.000926,1.000057,9.550e-05
57085.3170,1.000935,1.000052,9.550e-05
57085.3380,1.001058,1.000162,9.550e-05
57085.3580,1.000885,0.999975,9.550e-05
57085.3780,1.000980,1.000056,9.550e-05
57085.3990,1.000921,0.999982,9.550e-05
57085.4190,1.001130,1.000177,9.550e-05
57085.4400,1.000987,1.000018,9.550e-05
57085.4600,1.000829,0.999845,9.550e-05
57085.4810,1.001035,1.000036,9.550e-05
57085.5010,1.000858,0.999844,9.550e-05
57085.5420,1.001054,1.000009,9.550e-05
57085.5620,1.000923,0.999862,9.550e-05
57085.5830,1.000961,0.999884,9.550e-05
57085.6030,1.001177,1.000085,9.550e-05
57085.6240,1.001121,1.000012,9.550e-05
57085.6440,1.001137,1.000013,9.550e-05
57085.6640,1.001138,0.999999,9.550e-05
57085.6850,1.001090,0.999936,9.550e-05
57085.7050,1.001249,1.000079,9.550e-05
57085.7260,1.001213,1.000029,9.550e-05
57085.7460,1.001082,0.999882,9.550e-05
57085.7870,1.001204,0.999976,9.550e-05
57085.8070,1.001299,1.000056,9.550e-05
57085.8280,1.001299,1.000043,9.550e-05
57085.8480,1.001429,1.000159,9.550e-05
57085.8690,1.001364,1.000081,9.550e-05
57085.8890,1.001226,0.999930,9.550e-05
57085.9100,1.001407,1.000098,9.550e-05
57085.9300,1.001234,0.999913,9.550e-05
57085.9510,1.001258,0.999925,9.550e-05
57085.9710,1.001472,1.000128,9.550e-05
57085.9910,1.001472,1.000117,9.550e-05
57086.0120,1.001230,0.999865,9.550e-05
57086.0320,1.001252,0.999877,9.550e-05
57086.0530,1.001355,0.999969,9.550e-05
57086.0730,1.001407,1.000012,9.550e-05
57086.0940,1.001515,1.000110,9.550e-05
57086.1140,1.001435,1.000020,9.550e-05
57086.1340,1.001244,0.999821,9.550e-05
57086.1550,1.001373,0.999940,9.550e-05
57086.1750,1.001306,0.999865,9.550e-05
57086.1960,1.001551,1.000102,9.550e-05
57086.2160,1.001244,0.999787,9.550e-05
57086.2370,1.001584,1.000118,9.550e-05
57086.2770,1.001419,0.999937,9.550e-05
57086.2980,1.001599,1.000109,9.550e-05
57086.3180,1.001529,1.000031,9.550e-05
57086.3390,1.001535,1.000029,9.550e-05
57086.3590,1.001612,1.000099,9.550e-05
57086.3800,1.001582,1.000061,9.550e-05
57086.4000,1.001565,1.000037,9.550e-05
57086.4200,1.001459,0.999922,9.550e-05
57086.4410,1.001412,0.999867,9.550e-05
57086.4610,1.001630,1.000078,9.550e-05
57086.4820,1.001574,1.000014,9.550e-05
57086.5020,1.001455,0.999887,9.550e-05
57086.5230,1.001613,1.000036,9.550e-05
57086.5430,1.001517,0.999931,9.550e-05
57086.5630,1.001613,1.000019,9.550e-05
57086.5840,1.001623,1.000020,9.550e-05
57086.6040,1.001703,1.000091,9.550e-05
57086.6250,1.001635,1.000014,9.550e-05
57086.6450,1.001629,0.999998,9.550e-05
57086.6660,1.001770,1.000130,9.550e-05
57086.6860,1.001694,1.000044,9.550e-05
57086.7060,1.001695,1.000034,9.550e-05
57086.7270,1.001783,1.000112,9.550e-05
57086.7680,1.001616,0.999924,9.550e-05
57086.7880,1.001749,1.000045,9.550e-05
57086.8090,1.001684,0.999969,9.550e-05
57086.8290,1.001808,1.000081,9.550e-05
57086.8500,1.001659,0.999920,9.550e-05
57086.8700,1.001748,0.999997,9.550e-05
57086.8900,1.001647,0.999885,9.550e-05
57086.9110,1.001712,0.999938,9.550e-05
57086.9310,1.001742,0.999955,9.550e-05
57086.9520,1.001770,0.999971,9.550e-05
57086.9720,1.001854,1.000043,9.550e-05
57086.9930,1.001856,1.000032,9.550e-05
57087.0130,1.001914,1.000077,9.550e-05
57087.0330,1.001843,0.999994,9.550e-05
57087.0540,1.001656,0.999794,9.550e-05
57087.0740,1.001808,0.999933,9.550e-05
57087.0950,1.001976,1.000088,9.550e-05
57087.1150,1.001889,0.999989,9.550e-05
57087.1360,1.001949,1.000036,9.550e-05
57087.1560,1.001836,0.999911,9.550e-05
57087.1760,1.001942,1.000004,9.550e-05
57087.1970,1.001942,0.999991,9.550e-05
57087.2170,1.001997,1.000034,9.550e-05
57087.2580,1.001971,0.999983,9.550e-05
57087.2790,1.002098,1.000098,9.550e-05
57087.2990,1.001962,0.999950,9.550e-05
57087.3190,1.002120,1.000096,9.550e-05
57087.3400,1.001915,0.999879,9.550e-05
57087.3600,1.002169,1.000121,9.550e-05
57087.3810,1.002095,1.000036,9.550e-05
57087.4010,1.002174,1.000104,9.550e-05
57087.4220,1.002148,1.000067,9.550e-05
57087.4420,1.002015,0.999923,9.550e-05
57087.4620,1.001994,0.999892,9.550e-05
57087.4830,1.001935,0.999822,9.550e-05
57087.5030,1.001999,0.999876,9.550e-05
57087.5240,1.002046,0.999913,9.550e-05
57087.5440,1.002180,1.000036,9.550e-05
57087.5650,1.002094,0.999942,9.550e-05
57087.5850,1.002106,0.999944,9.550e-05
57087.6050,1.002266,1.000094,9.550e-05
57087.6260,1.002188,1.000007,9.550e-05
57087.6460,1.002182,0.999992,9.550e-05
57087.6670,1.002300,1.000100,9.550e-05
57087.6870,1.002312,1.000104,9.550e-05
57087.7080,1.002082,0.999866,9.550e-05
57087.7490,1.002399,1.000166,9.550e-05
57087.7690,1.002243,1.000002,9.550e-05
57087.7890,1.002170,0.999921,9.550e-05
57087.8100,1.002467,1.000209,9.550e-05
57087.8300,1.002370,1.000105,9.550e-05
57087.8510,1.002402,1.000129,9.550e-05
57087.8710,1.002255,0.999975,9.550e-05
57087.8920,1.002212,0.999924,9.550e-05
57087.9120,1.002296,1.000000,9.550e-05
57087.9320,1.002448,1.000145,9.550e-05
57087.9530,1.002228,0.999918,9.550e-05
57087.9940,1.002184,0.999860,9.550e-05
57088.0140,1.002322,0.999990,9.550e-05
57088.0350,1.002312,0.999973,9.550e-05
57088.0550,1.002436,1.000090,9.550e-05
57088.0750,1.002325,0.999973,9.550e-05
57088.0960,1.002359,1.000000,9.550e-05
57088.1160,1.002413,1.000047,9.550e-05
57088.1370,1.002201,0.999829,9.550e-05
57088.1570,1.002472,1.000093,9.550e-05
57088.1780,1.002451,1.000065,9.550e-05
57088.1980,1.002249,0.999857,9.550e-05
57088.2180,1.002463,1.000063,9.550e-05
57088.2390,1.002462,1.000056,9.550e-05
57088.2590,1.002469,1.000056,9.550e-05
57088.2800,1.002498,1.000079,9.550e-05
57088.3000,1.002274,0.999849,9.550e-05
57088.3210,1.002398,0.999966,9.550e-05
57088.3410,1.002526,1.000088,9.550e-05
57088.3610,1.002456,1.000011,9.550e-05
57088.3820,1.002636,1.000184,9.550e-05
57088.4020,1.002446,0.999988,9.550e-05
57088.4230,1.002477,1.000012,9.550e-05
57088.4430,1.002320,0.999849,9.550e-05
57088.4840,1.002414,0.999930,9.550e-05
57088.5040,1.002260,0.999770,9.550e-05
57088.5250,1.002409,0.999913,9.550e-05
57088.5450,1.002540,1.000037,9.550e-05
57088.5660,1.002367,0.999857,9.550e-05
57088.5860,1.002501,0.999985,9.550e-05
57088.6070,1.002577,1.000054,9.550e-05
57088.6270,1.002433,0.999903,9.550e-05
57088.6470,1.002569,1.000033,9.550e-05
57088.6680,1.002663,1.000120,9.550e-05
57088.6880,1.002455,0.999906,9.550e-05
57088.7090,1.002376,0.999821,9.550e-05
57088.7290,1.002573,1.000011,9.550e-05
57088.7500,1.002645,1.000075,9.550e-05
57088.7700,1.002539,0.999963,9.550e-05
57088.7910,1.002765,1.000181,9.550e-05
57088.8110,1.002697,1.000107,9.550e-05
57088.8310,1.002736,1.000139,9.550e-05
57088.8520,1.002656,1.000052,9.550e-05
57088.8720,1.002578,0.999967,9.550e-05
57088.8930,1.002560,0.999942,9.550e-05
57088.9130,1.002673,1.000048,9.550e-05
57088.9340,1.002488,0.999856,9.550e-05
57088.9740,1.002619,0.999972,9.550e-05
57088.9950,1.002754,1.000100,9.550e-05
57089.0150,1.002647,0.999985,9.550e-05
57089.0360,1.002710,1.000041,9.550e-05
57089.0560,1.002825,1.000148,9.550e-05
57089.0770,1.002720,1.000037,9.550e-05
57089.0970,1.002702,1.000011,9.550e-05
57089.1170,1.002753,1.000054,9.550e-05
57089.1380,1.002632,0.999926,9.550e-05
57089.1580,1.002539,0.999826,9.550e-05
57089.1790,1.002731,1.000010,9.550e-05
57089.2400,1.002732,0.999988,9.550e-05
57089.2600,1.002799,1.000047,9.550e-05
57089.2810,1.002756,0.999997,9.550e-05
57089.3010,1.002707,0.999941,9.550e-05
57089.3220,1.002950,1.000175,9.550e-05
57089.3420,1.002872,1.000090,9.550e-05
57089.3630,1.002862,1.000073,9.550e-05
57089.3830,1.002707,0.999911,9.550e-05
57089.4030,1.002771,0.999967,9.550e-05
57089.4240,1.002615,0.999805,9.550e-05
57089.4440,1.002771,0.999953,9.550e-05
57089.4650,1.002885,1.000059,9.550e-05
57089.4850,1.002855,1.000022,9.550e-05
57089.5060,1.002984,1.000144,9.550e-05
57089.5260,1.002891,1.000044,9.550e-05
57089.5460,1.002897,1.000043,9.550e-05
57089.5670,1.002724,0.999863,9.550e-05
57089.5870,1.002717,0.999850,9.550e-05
57089.6080,1.002757,0.999883,9.550e-05
57089.6280,1.002806,0.999925,9.550e-05
57089.6490,1.003015,1.000128,9.550e-05
57089.6690,1.002847,0.999954,9.550e-05
57089.6900,1.002908,1.000008,9.550e-05
57089.7100,1.002960,1.000054,9.550e-05
57089.7300,1.002862,0.999950,9.550e-05
57089.7510,1.002911,0.999993,9.550e-05
57089.7710,1.003001,1.000076,9.550e-05
57089.7920,1.002944,1.000013,9.550e-05
57089.8120,1.002971,1.000034,9.550e-05
57089.8330,1.002755,0.999814,9.550e-05
57089.8530,1.003068,1.000120,9.550e-05
57089.8730,1.002886,0.999933,9.550e-05
57089.8940,1.003053,1.000094,9.550e-05
57089.9140,1.002864,0.999899,9.550e-05
57089.9550,1.003036,1.000060,9.550e-05
57089.9760,1.002944,0.999964,9.550e-05
57089.9960,1.003090,1.000103,9.550e-05
57090.0160,1.002892,0.999901,9.550e-05
57090.0370,1.002988,0.999992,9.550e-05
57090.0570,1.003062,1.000060,9.550e-05
57090.0780,1.003111,1.000104,9.550e-05
57090.0980,1.002873,0.999862,9.550e-05
57090.1190,1.002973,0.999956,9.550e-05
57090.1390,1.003121,1.000099,9.550e-05
57090.1590,1.003064,1.000036,9.550e-05
57090.1800,1.003081,1.000049,9.550e-05
57090.2000,1.003005,0.999967,9.550e-05
57090.2210,1.003111,1.000068,9.550e-05
57090.2410,1.003123,1.000075,9.550e-05
57090.2620,1.003066,1.000013,9.550e-05
57090.2820,1.003215,1.000157,9.550e-05
57090.3020,1.003008,0.999946,9.550e-05
57090.3230,1.003091,1.000023,9.550e-05
57090.3430,1.003047,0.999974,9.550e-05
57090.3640,1.003053,0.999975,9.550e-05
57090.3840,1.003027,0.999945,9.550e-05
57090.4050,1.002993,0.999905,9.550e-05
57090.4250,1.003143,1.000049,9.550e-05
57090.4450,1.003049,0.999951,9.550e-05
57090.4660,1.003067,0.999963,9.550e-05
57090.4860,1.003169,1.000060,9.550e-05
57090.5070,1.003139,1.000025,9.550e-05
57090.5270,1.003194,1.000073,9.550e-05
57090.5480,1.002982,0.999857,9.550e-05
57090.5680,1.002939,0.999808,9.550e-05
57090.5890,1.003148,1.000012,9.550e-05
57090.6090,1.003074,0.999932,9.550e-05
57090.6290,1.003214,1.000066,9.550e-05
57090.6910,1.003236,1.000071,9.550e-05
57090.7110,1.003181,1.000010,9.550e-05
57090.7320,1.003074,0.999897,9.550e-05
57090.7520,1.003317,1.000133,9.550e-05
57090.7720,1.003191,1.000001,9.550e-05
57090.7930,1.003096,0.999900,9.550e-05
57090.8130,1.003112,0.999910,9.550e-05
57090.8340,1.003366,1.000156,9.550e-05
57090.8540,1.003210,0.999994,9.550e-05
57090.8750,1.003244,1.000021,9.550e-05
57090.8950,1.003254,1.000024,9.550e-05
57090.9150,1.003388,1.000151,9.550e-05
57090.9360,1.003171,0.999928,9.550e-05
57090.9560,1.003342,1.000091,9.550e-05
57090.9770,1.003086,0.999829,9.550e-05
57090.9970,1.003375,1.000109,9.550e-05
57091.0180,1.003218,0.999945,9.550e-05
57091.0380,1.003143,0.999863,9.550e-05
57091.0580,1.003290,1.000002,9.550e-05
57091.0790,1.003315,1.000019,9.550e-05
57091.0990,1.003311,1.000006,9.550e-05
57091.1200,1.003343,1.000030,9.550e-05
57091.1400,1.003463,1.000142,9.550e-05
57091.1810,1.003120,0.999783,9.550e-05
57091.2010,1.003291,0.999944,9.550e-05
57091.2220,1.003438,1.000081,9.550e-05
57091.2420,1.003358,0.999992,9.550e-05
57091.2630,1.003495,1.000120,9.550e-05
57091.2830,1.003602,1.000217,9.550e-05
57091.3040,1.003215,0.999822,9.550e-05
57091.3240,1.003449,1.000046,9.550e-05
57091.3440,1.003301,0.999888,9.550e-05
57091.3650,1.003566,1.000143,9.550e-05
57091.3850,1.003316,0.999884,9.550e-05
57091.4260,1.003236,0.999785,9.550e-05
57091.4470,1.003353,0.999890,9.550e-05
57091.4670,1.003543,1.000070,9.550e-05
57091.4870,1.003470,0.999987,9.550e-05
57091.5080,1.003452,0.999959,9.550e-05
57091.5280,1.003490,0.999987,9.550e-05
57091.5490,1.003632,1.000119,9.550e-05
57091.5690,1.003556,1.000032,9.550e-05
57091.5900,1.003556,1.000022,9.550e-05
57091.6100,1.003598,1.000055,9.550e-05
57091.6310,1.003647,1.000093,9.550e-05
57091.6510,1.003449,0.999886,9.550e-05
57091.6710,1.003672,1.000098,9.550e-05
57091.6920,1.003534,0.999951,9.550e-05
57091.7120,1.003549,0.999956,9.550e-05
57091.7330,1.003797,1.000194,9.550e-05
57091.7530,1.003592,0.999980,9.550e-05
57091.7740,1.003660,1.000038,9.550e-05
57091.7940,1.003648,1.000017,9.550e-05
57091.8140,1.003704,1.000064,9.550e-05
57091.8350,1.003615,0.999966,9.550e-05
57091.8550,1.003614,0.999956,9.550e-05
57091.8760,1.003681,1.000014,9.550e-05
57091.9170,1.003634,0.999950,9.550e-05
57091.9370,1.003747,1.000054,9.550e-05
57091.9570,1.003795,1.000094,9.550e-05
57091.9780,1.003571,0.999863,9.550e-05
57091.9980,1.003695,0.999979,9.550e-05
57092.0190,1.003780,1.000056,9.550e-05
57092.0390,1.003673,0.999943,9.550e-05
57092.0600,1.003661,0.999924,9.550e-05
57092.0800,1.003698,0.999953,9.550e-05
57092.1000,1.003705,0.999953,9.550e-05
57092.1210,1.003754,0.999994,9.550e-05
57092.1410,1.003522,0.999756,9.550e-05
57092.1620,1.003053,0.999283,9.550e-05
57092.1820,1.002973,0.999196,9.550e-05
57092.2030,1.002745,0.998962,9.550e-05
57092.2230,1.002631,0.998843,9.550e-05
57092.2430,1.002914,0.999118,9.550e-05
57092.2640,1.002877,0.999075,9.550e-05
57092.2840,1.002878,0.999069,9.550e-05
57092.3050,1.002961,0.999145,9.550e-05
57092.3250,1.003536,0.999712,9.550e-05
57092.3460,1.003808,0.999976,9.550e-05
57092.3660,1.003778,0.999940,9.550e-05
57092.3860,1.004017,1.000171,9.550e-05
57092.4070,1.003774,0.999923,9.550e-05
57092.4270,1.003922,1.000063,9.550e-05
57092.4480,1.003734,0.999869,9.550e-05
57092.4680,1.003885,1.000012,9.550e-05
57092.4890,1.003916,1.000037,9.550e-05
57092.5090,1.003703,0.999817,9.550e-05
57092.5300,1.003940,1.000046,9.550e-05
57092.5500,1.003845,0.999944,9.550e-05
57092.5700,1.003687,0.999779,9.550e-05
57092.6110,1.003935,1.000011,9.550e-05
57092.6520,1.003946,1.000005,9.550e-05
57092.6730,1.004069,1.000119,9.550e-05
57092.6930,1.003960,1.000002,9.550e-05
57092.7130,1.003914,0.999948,9.550e-05
57092.7340,1.003997,1.000021,9.550e-05
57092.7540,1.004094,1.000108,9.550e-05
57092.7750,1.004059,1.000064,9.550e-05
57092.7950,1.004118,1.000114,9.550e-05
57092.8160,1.003774,0.999760,9.550e-05
57092.8360,1.003946,0.999922,9.550e-05
57092.8560,1.004030,0.999995,9.550e-05
57092.8770,1.003949,0.999905,9.550e-05
57092.8970,1.004179,1.000122,9.550e-05
57092.9180,1.004015,0.999949,9.550e-05
57092.9380,1.004087,1.000010,9.550e-05
57092.9590,1.004109,1.000020,9.550e-05
57092.9790,1.003977,0.999879,9.550e-05
57092.9990,1.004221,1.000110,9.550e-05
57093.0200,1.004081,0.999959,9.550e-05
57093.0400,1.004298,1.000164,9.550e-05
57093.0610,1.004097,0.999952,9.550e-05
57093.0810,1.004186,1.000030,9.550e-05
57093.1020,1.004291,1.000123,9.550e-05
57093.1420,1.004512,1.000319,9.550e-05
57093.1630,1.004270,1.000067,9.550e-05
57093.1830,1.004206,0.999991,9.550e-05
57093.2040,1.004189,0.999962,9.550e-05
57093.2240,1.004478,1.000238,9.550e-05
57093.2450,1.004214,0.999963,9.550e-05
57093.2650,1.004250,0.999988,9.550e-05
57093.2850,1.004115,0.999841,9.550e-05
57093.3060,1.004206,0.999920,9.550e-05
57093.3260,1.004359,1.000060,9.550e-05
57093.3470,1.004492,1.000181,9.550e-05
57093.3670,1.004300,0.999977,9.550e-05
57093.3880,1.004258,0.999923,9.550e-05
57093.4080,1.004233,0.999887,9.550e-05
57093.4290,1.004306,0.999948,9.550e-05
57093.4490,1.004419,1.000049,9.550e-05
57093.4690,1.004303,0.999922,9.550e-05
57093.4900,1.004353,0.999960,9.550e-05
57093.5100,1.004355,0.999950,9.550e-05
57093.5310,1.004370,0.999954,9.550e-05
57093.5510,1.004164,0.999738,9.550e-05
57093.5720,1.004208,0.999771,9.550e-05
57093.5920,1.004582,1.000132,9.550e-05
57093.6120,1.004413,0.999952,9.550e-05
57093.6330,1.004537,1.000065,9.550e-05
57093.6530,1.004497,1.000013,9.550e-05
57093.6740,1.004564,1.000069,9.550e-05
57093.6940,1.004366,0.999861,9.550e-05
57093.7150,1.004440,0.999925,9.550e-05
57093.7350,1.004561,1.000034,9.550e-05
57093.7550,1.004581,1.000043,9.550e-05
57093.7760,1.004667,1.000119,9.550e-05
57093.7960,1.004594,1.000036,9.550e-05
57093.8170,1.004665,1.000096,9.550e-05
57093.8370,1.004561,0.999982,9.550e-05
57093.8780,1.004686,1.000086,9.550e-05
57093.8980,1.004638,1.000028,9.550e-05
57093.9190,1.004547,0.999928,9.550e-05
57093.9390,1.004671,1.000041,9.550e-05
57093.9600,1.004698,1.000057,9.550e-05
57093.9800,1.004697,1.000047,9.550e-05
57094.0010,1.004698,1.000038,9.550e-05
57094.0210,1.004577,0.999908,9.550e-05
57094.0410,1.004715,1.000035,9.550e-05
57094.0620,1.004831,1.000141,9.550e-05
57094.0820,1.004764,1.000065,9.550e-05
57094.1030,1.004737,1.000029,9.550e-05
57094.1230,1.004740,1.000023,9.550e-05
57094.1440,1.004733,1.000007,9.550e-05
57094.1640,1.004600,0.999865,9.550e-05
57094.1840,1.004587,0.999843,9.550e-05
57094.2050,1.004622,0.999869,9.550e-05
57094.2250,1.004718,0.999956,9.550e-05
57094.2460,1.004797,1.000026,9.550e-05
57094.2660,1.004749,0.999969,9.550e-05
57094.2870,1.004907,1.000117,9.550e-05
57094.3070,1.004700,0.999903,9.550e-05
57094.3270,1.004665,0.999859,9.550e-05
57094.3480,1.004675,0.999861,9.550e-05
57094.3680,1.004860,1.000036,9.550e-05
57094.3890,1.005022,1.000189,9.550e-05
57094.4090,1.004990,1.000149,9.550e-05
57094.4300,1.004945,1.000095,9.550e-05
57094.4500,1.004724,0.999867,9.550e-05
57094.4710,1.004760,0.999895,9.550e-05
57094.4910,1.004854,0.999980,9.550e-05
57094.5110,1.004993,1.000109,9.550e-05
57094.5320,1.004813,0.999921,9.550e-05
57094.5520,1.004918,1.000017,9.550e-05
57094.5730,1.004855,0.999945,9.550e-05
57094.5930,1.005089,1.000169,9.550e-05
57094.6140,1.004919,0.999991,9.550e-05
57094.6340,1.004872,0.999935,9.550e-05
57094.6540,1.005119,1.000172,9.550e-05
57094.6750,1.004894,0.999938,9.550e-05
57094.6950,1.004629,0.999665,9.550e-05
57094.7160,1.005039,1.000064,9.550e-05
57094.7360,1.005249,1.000263,9.550e-05
57094.7570,1.005119,1.000124,9.550e-05
57094.7770,1.005084,1.000080,9.550e-05
57094.7970,1.004952,0.999938,9.550e-05
57094.8180,1.005071,1.000046,9.550e-05
57094.8590,1.005129,1.000083,9.550e-05
57094.8790,1.005024,0.999968,9.550e-05
57094.9000,1.005103,1.000035,9.550e-05
57094.9200,1.005048,0.999970,9.550e-05
57094.9400,1.005082,0.999992,9.550e-05
57094.9610,1.005049,0.999948,9.550e-05
57094.9810,1.005194,1.000080,9.550e-05
57095.0020,1.005054,0.999928,9.550e-05
57095.0220,1.005066,0.999928,9.550e-05
57095.0430,1.005059,0.999909,9.550e-05
57095.0630,1.005163,1.000000,9.550e-05
57095.1040,1.005080,0.999892,9.550e-05
57095.1240,1.005137,0.999935,9.550e-05
57095.1450,1.005131,0.999916,9.550e-05
57095.1650,1.005255,1.000026,9.550e-05
57095.1860,1.005276,1.000033,9.550e-05
57095.2060,1.005205,0.999949,9.550e-05
57095.2260,1.005296,1.000026,9.550e-05
57095.2470,1.005364,1.000080,9.550e-05
57095.2670,1.005420,1.000121,9.550e-05
57095.2880,1.005298,0.999986,9.550e-05
57095.3080,1.005428,1.000102,9.550e-05
57095.3290,1.005422,1.000081,9.550e-05
57095.3490,1.005432,1.000077,9.550e-05
57095.3700,1.005315,0.999947,9.550e-05
57095.3900,1.005211,0.999829,9.550e-05
57095.4100,1.005354,0.999957,9.550e-05
57095.4310,1.005428,1.000017,9.550e-05
57095.4510,1.005416,0.999990,9.550e-05
57095.4720,1.005544,1.000103,9.550e-05
57095.4920,1.005538,1.000083,9.550e-05
57095.5130,1.005260,0.999792,9.550e-05
57095.5330,1.005414,0.999932,9.550e-05
57095.5530,1.005437,0.999940,9.550e-05
57095.5740,1.005569,1.000058,9.550e-05
57095.5940,1.005603,1.000078,9.550e-05
57095.6150,1.005579,1.000040,9.550e-05
57095.6350,1.005532,0.999979,9.550e-05
57095.6560,1.005579,1.000013,9.550e-05
57095.6760,1.005521,0.999941,9.550e-05
57095.6960,1.005617,1.000023,9.550e-05
57095.7170,1.005649,1.000042,9.550e-05
57095.7370,1.005666,1.000046,9.550e-05
57095.7580,1.005628,0.999995,9.550e-05
57095.7780,1.005660,1.000014,9.550e-05
57095.7990,1.005568,0.999909,9.550e-05
57095.8190,1.005546,0.999875,9.550e-05
57095.8390,1.005618,0.999934,9.550e-05
57095.8600,1.005519,0.999824,9.550e-05
57095.8800,1.005665,0.999956,9.550e-05
57095.9010,1.005509,0.999789,9.550e-05
57095.9210,1.005852,1.000118,9.550e-05
57095.9420,1.005911,1.000165,9.550e-05
57095.9620,1.005766,1.000010,9.550e-05
57095.9820,1.005684,0.999917,9.550e-05
57096.0030,1.005647,0.999868,9.550e-05
57096.0230,1.005837,1.000046,9.550e-05
57096.0440,1.006015,1.000213,9.550e-05
57096.0640,1.006000,1.000187,9.550e-05
57096.0850,1.005739,0.999917,9.550e-05
57096.1050,1.005930,1.000096,9.550e-05
57096.1250,1.005960,1.000116,9.550e-05
57096.1460,1.006000,1.000145,9.550e-05
57096.1660,1.005845,0.999981,9.550e-05
57096.1870,1.005788,0.999915,9.550e-05
57096.2070,1.005939,1.000056,9.550e-05
57096.2280,1.005893,1.000000,9.550e-05
57096.2480,1.005940,1.000038,9.550e-05
57096.2680,1.006088,1.000176,9.550e-05
57096.2890,1.006123,1.000202,9.550e-05
57096.3090,1.006112,1.000182,9.550e-05
57096.3300,1.006017,1.000079,9.550e-05
57096.3500,1.005503,0.999560,9.550e-05
57096.3710,1.005909,0.999955,9.550e-05
57096.3910,1.005887,0.999925,9.550e-05
57096.4120,1.005938,0.999968,9.550e-05
57096.4320,1.005900,0.999922,9.550e-05
57096.4520,1.005944,0.999959,9.550e-05
57096.4730,1.006197,1.000204,9.550e-05
57096.4930,1.005911,0.999912,9.550e-05
57096.5140,1.005764,0.999759,9.550e-05
57096.5340,1.006056,1.000043,9.550e-05
57096.5750,1.006086,1.000059,9.550e-05
57096.5950,1.005931,0.999899,9.550e-05
57096.6160,1.006063,1.000024,9.550e-05
57096.6360,1.005972,0.999927,9.550e-05
57096.6570,1.006093,1.000041,9.550e-05
57096.6770,1.006097,1.000039,9.550e-05
57096.6980,1.006075,1.000012,9.550e-05
57096.7180,1.006243,1.000173,9.550e-05
57096.7380,1.006252,1.000177,9.550e-05
57096.7590,1.006106,1.000026,9.550e-05
57096.7790,1.006032,0.999946,9.550e-05
57096.8000,1.006133,1.000040,9.550e-05
57096.8200,1.006081,0.999983,9.550e-05
57096.8410,1.006123,1.000019,9.550e-05
57096.8610,1.005997,0.999888,9.550e-05
57096.8810,1.006115,0.999999,9.550e-05
57096.9020,1.005961,0.999840,9.550e-05
57096.9220,1.006010,0.999883,9.550e-05
57096.9430,1.006059,0.999925,9.550e-05
57096.9630,1.006059,0.999920,9.550e-05
57096.9840,1.006041,0.999895,9.550e-05
57097.0040,1.006088,0.999936,9.550e-05
57097.0240,1.006079,0.999920,9.550e-05
57097.0650,1.006151,0.999978,9.550e-05
57097.0860,1.006256,1.000075,9.550e-05
57097.1060,1.006246,1.000058,9.550e-05
57097.1270,1.006181,0.999986,9.550e-05
57097.1470,1.006183,0.999980,9.550e-05
57097.1670,1.006184,0.999973,9.550e-05
57097.1880,1.006224,1.000004,9.550e-05
57097.2080,1.006184,0.999956,9.550e-05
57097.2290,1.006101,0.999865,9.550e-05
57097.2490,1.006362,1.000116,9.550e-05
57097.2700,1.006329,1.000074,9.550e-05
57097.2900,1.006360,1.000095,9.550e-05
57097.3110,1.006460,1.000185,9.550e-05
57097.3310,1.006210,0.999927,9.550e-05
57097.3510,1.006307,1.000013,9.550e-05
57097.3920,1.006350,1.000036,9.550e-05
57097.4130,1.006304,0.999980,9.550e-05
57097.4330,1.006448,1.000112,9.550e-05
57097.4540,1.006308,0.999962,9.550e-05
57097.4740,1.006396,1.000039,9.550e-05
57097.4940,1.006339,0.999972,9.550e-05
57097.5150,1.006284,0.999907,9.550e-05
57097.5350,1.006530,1.000141,9.550e-05
57097.5560,1.006463,1.000064,9.550e-05
57097.5760,1.006555,1.000144,9.550e-05
57097.5970,1.006502,1.000081,9.550e-05
57097.6170,1.006486,1.000055,9.550e-05
57097.6370,1.006497,1.000055,9.550e-05
57097.6580,1.006407,0.999956,9.550e-05
57097.6780,1.006402,0.999941,9.550e-05
57097.6990,1.006415,0.999944,9.550e-05
57097.7190,1.006350,0.999868,9.550e-05
57097.7400,1.006437,0.999945,9.550e-05
57097.7600,1.006605,1.000102,9.550e-05
57097.7800,1.006499,0.999988,9.550e-05
57097.8010,1.006588,1.000067,9.550e-05
57097.8210,1.006539,1.000009,9.550e-05
57097.8420,1.006506,0.999968,9.550e-05
57097.8620,1.006469,0.999923,9.550e-05
57097.8830,1.006440,0.999885,9.550e-05
57097.9030,1.006686,1.000122,9.550e-05
57097.9230,1.006534,0.999963,9.550e-05
57097.9440,1.006555,0.999977,9.550e-05
57097.9640,1.006670,1.000085,9.550e-05
57097.9850,1.006685,1.000093,9.550e-05
57098.0050,1.006663,1.000065,9.550e-05
57098.0260,1.006420,0.999818,9.550e-05
57098.0460,1.006430,0.999823,9.550e-05
57098.0660,1.006625,1.000011,9.550e-05
57098.0870,1.006745,1.000125,9.550e-05
57098.1070,1.006494,0.999871,9.550e-05
57098.1280,1.006500,0.999872,9.550e-05
57098.1480,1.006549,0.999917,9.550e-05
57098.1690,1.006790,1.000152,9.550e-05
57098.1890,1.006590,0.999950,9.550e-05
57098.2090,1.006757,1.000112,9.550e-05
57098.2300,1.006740,1.000092,9.550e-05
57098.2710,1.006676,1.000022,9.550e-05
57098.2910,1.006598,0.999941,9.550e-05
57098.3120,1.006736,1.000075,9.550e-05
57098.3320,1.006706,1.000043,9.550e-05
57098.3530,1.006681,1.000015,9.550e-05
57098.3730,1.006590,0.999922,9.550e-05
57098.3930,1.006555,0.999884,9.550e-05
57098.4140,1.006539,0.999865,9.550e-05
57098.4340,1.006575,0.999898,9.550e-05
57098.4550,1.006820,1.000139,9.550e-05
57098.4750,1.006671,0.999988,9.550e-05
57098.4960,1.006535,0.999850,9.550e-05
57098.5160,1.006834,1.000144,9.550e-05
57098.5360,1.006815,1.000122,9.550e-05
57098.5570,1.006639,0.999944,9.550e-05
57098.5770,1.006724,1.000025,9.550e-05
57098.5980,1.006814,1.000111,9.550e-05
57098.6180,1.006677,0.999971,9.550e-05
57098.6390,1.006596,0.999886,9.550e-05
57098.6590,1.006680,0.999965,9.550e-05
57098.6790,1.006910,1.000189,9.550e-05
57098.7000,1.006746,1.000022,9.550e-05
57098.7200,1.006909,1.000179,9.550e-05
57098.7410,1.006672,0.999937,9.550e-05
57098.7610,1.006828,1.000088,9.550e-05
57098.7820,1.006615,0.999870,9.550e-05
57098.8020,1.006530,0.999780,9.550e-05
57098.8220,1.006912,1.000152,9.550e-05
57098.8430,1.006685,0.999920,9.550e-05
57098.8630,1.006556,0.999786,9.550e-05
57098.8840,1.006721,0.999943,9.550e-05
57098.9040,1.006651,0.999866,9.550e-05
57098.9250,1.006765,0.999972,9.550e-05
57098.9450,1.006916,1.000114,9.550e-05
57098.9650,1.006829,1.000019,9.550e-05
57098.9860,1.006854,1.000037,9.550e-05
57099.0470,1.006880,1.000037,9.550e-05
57099.0680,1.007063,1.000209,9.550e-05
57099.1080,1.006861,0.999990,9.550e-05
57099.1290,1.006947,1.000066,9.550e-05
57099.1490,1.006909,1.000018,9.550e-05
57099.1700,1.006933,1.000032,9.550e-05
57099.1900,1.006802,0.999892,9.550e-05
57099.2110,1.006763,0.999843,9.550e-05
57099.2310,1.007072,1.000140,9.550e-05
57099.2520,1.006889,0.999947,9.550e-05
57099.2720,1.006996,1.000043,9.550e-05
57099.2920,1.006969,1.000005,9.550e-05
57099.3130,1.007041,1.000065,9.550e-05
57099.3330,1.007184,1.000196,9.550e-05
57099.3540,1.007079,1.000081,9.550e-05
57099.3740,1.006922,0.999913,9.550e-05
57099.3950,1.007047,1.000027,9.550e-05
57099.4150,1.007096,1.000063,9.550e-05
57099.4350,1.007039,0.999995,9.550e-05
57099.4560,1.007177,1.000120,9.550e-05
57099.4760,1.006941,0.999874,9.550e-05
57099.4970,1.006971,0.999892,9.550e-05
57099.5170,1.007053,0.999961,9.550e-05
57099.5380,1.007240,1.000135,9.550e-05
57099.5580,1.007277,1.000159,9.550e-05
57099.5780,1.007090,0.999961,9.550e-05
57099.5990,1.007144,1.000002,9.550e-05
57099.6190,1.007117,0.999963,9.550e-05
57099.6400,1.007045,0.999879,9.550e-05
57099.6600,1.007152,0.999973,9.550e-05
57099.6810,1.007095,0.999904,9.550e-05
57099.7010,1.007287,1.000082,9.550e-05
57099.7210,1.007240,1.000023,9.550e-05
57099.7620,1.007142,0.999901,9.550e-05
57099.7830,1.007014,0.999762,9.550e-05
57099.8030,1.007290,1.000024,9.550e-05
57099.8240,1.007192,0.999914,9.550e-05
57099.8440,1.007132,0.999842,9.550e-05
57099.8640,1.007198,0.999895,9.550e-05
57099.8850,1.007356,1.000041,9.550e-05
57099.9050,1.007108,0.999783,9.550e-05
57099.9260,1.007288,0.999949,9.550e-05
57099.9460,1.007343,0.999992,9.550e-05
57099.9670,1.007367,1.000004,9.550e-05
57099.9870,1.007596,1.000219,9.550e-05
57100.0070,1.007432,1.000046,9.550e-05
57100.0280,1.007500,1.000102,9.550e-05
57100.0480,1.007607,1.000197,9.550e-05
57100.0690,1.007417,0.999997,9.550e-05
57100.0890,1.007510,1.000078,9.550e-05
57100.1100,1.007582,1.000139,9.550e-05
57100.1300,1.007577,1.000124,9.550e-05
57100.1500,1.007568,1.000104,9.550e-05
57100.1710,1.007423,0.999951,9.550e-05
57100.1910,1.007432,0.999949,9.550e-05
57100.2120,1.007501,1.000009,9.550e-05
57100.2320,1.007472,0.999971,9.550e-05
57100.2530,1.007288,0.999779,9.550e-05
57100.2730,1.007567,1.000047,9.550e-05
57100.2940,1.007337,0.999809,9.550e-05
57100.3140,1.007646,1.000108,9.550e-05
57100.3340,1.007619,1.000072,9.550e-05
57100.3550,1.007360,0.999806,9.550e-05
57100.3750,1.007584,1.000021,9.550e-05
57100.3960,1.007620,1.000048,9.550e-05
57100.4160,1.007618,1.000038,9.550e-05
57100.4370,1.007622,1.000034,9.550e-05
57100.4570,1.007517,0.999922,9.550e-05
57100.4770,1.007522,0.999919,9.550e-05
57100.4980,1.007922,1.000308,9.550e-05
57100.5180,1.007630,1.000010,9.550e-05
57100.5390,1.007482,0.999856,9.550e-05
57100.5590,1.007558,0.999923,9.550e-05
57100.5800,1.007625,0.999982,9.550e-05
57100.6000,1.007728,1.000076,9.550e-05
57100.6200,1.007675,1.000015,9.550e-05
57100.6410,1.007580,0.999912,9.550e-05
57100.6610,1.007747,1.000070,9.550e-05
57100.6820,1.007625,0.999941,9.550e-05
57100.7020,1.007771,1.000076,9.550e-05
57100.7230,1.007762,1.000059,9.550e-05
57100.7430,1.007835,1.000123,9.550e-05
57100.7630,1.007834,1.000113,9.550e-05
57100.7840,1.007718,0.999988,9.550e-05
57100.8040,1.007677,0.999937,9.550e-05
57100.8250,1.007773,1.000022,9.550e-05
57100.8450,1.007763,1.000003,9.550e-05
57100.8660,1.007725,0.999954,9.550e-05
57100.8860,1.007706,0.999925,9.550e-05
57100.9060,1.007769,0.999977,9.550e-05
57100.9270,1.007627,0.999824,9.550e-05
57101.0090,1.007772,0.999918,9.550e-05
57101.0290,1.007781,0.999914,9.550e-05
57101.0490,1.007961,1.000079,9.550e-05
57101.0700,1.007941,1.000045,9.550e-05
57101.0900,1.007977,1.000066,9.550e-05
57101.1110,1.007838,0.999915,9.550e-05
57101.1310,1.007982,1.000042,9.550e-05
57101.1520,1.007987,1.000032,9.550e-05
57101.1720,1.007963,0.999993,9.550e-05
57101.1930,1.007938,0.999953,9.550e-05
57101.2130,1.008175,1.000172,9.550e-05
57101.2330,1.008053,1.000036,9.550e-05
57101.2540,1.008098,1.000065,9.550e-05
57101.2740,1.008105,1.000056,9.550e-05
57101.2950,1.008073,1.000008,9.550e-05
57101.3150,1.008070,0.999989,9.550e-05
57101.3360,1.008053,0.999956,9.550e-05
57101.3560,1.008040,0.999927,9.550e-05
57101.3760,1.008085,0.999956,9.550e-05
57101.3970,1.007862,0.999720,9.550e-05
57101.4170,1.008186,1.000024,9.550e-05
57101.4380,1.008263,1.000085,9.550e-05
57101.4580,1.008178,0.999985,9.550e-05
57101.4790,1.008281,1.000073,9.550e-05
57101.4990,1.008281,1.000057,9.550e-05
57101.5190,1.008382,1.000143,9.550e-05
57101.5400,1.008197,0.999944,9.550e-05
57101.5600,1.008171,0.999904,9.550e-05
57101.5810,1.008311,1.000028,9.550e-05
57101.6010,1.008159,0.999864,9.550e-05
57101.6220,1.008209,0.999899,9.550e-05
57101.6420,1.008396,1.000072,9.550e-05
57101.6620,1.008532,1.000194,9.550e-05
57101.6830,1.008317,0.999968,9.550e-05
57101.7240,1.008376,1.000003,9.550e-05
57101.7440,1.008408,1.000023,9.550e-05
57101.7650,1.008297,0.999903,9.550e-05
57101.7850,1.008431,1.000025,9.550e-05
57101.8050,1.008491,1.000074,9.550e-05
57101.8260,1.008541,1.000115,9.550e-05
57101.8460,1.008378,0.999943,9.550e-05
57101.8670,1.008366,0.999923,9.550e-05
57101.8870,1.008495,1.000042,9.550e-05
57101.9080,1.008561,1.000099,9.550e-05
57101.9280,1.008464,0.999995,9.550e-05
57101.9480,1.008489,1.000013,9.550e-05
57101.9690,1.008347,0.999864,9.550e-05
57101.9890,1.008493,1.000001,9.550e-05
57102.0100,1.008532,1.000033,9.550e-05
57102.0300,1.008507,1.000001,9.550e-05
57102.0510,1.008321,0.999809,9.550e-05
57102.0710,1.008462,0.999942,9.550e-05
57102.0910,1.008462,0.999935,9.550e-05
57102.1120,1.008611,1.000076,9.550e-05
57102.1320,1.008597,1.000054,9.550e-05
57102.1530,1.008556,1.000007,9.550e-05
57102.1730,1.008547,0.999991,9.550e-05
57102.1940,1.008674,1.000109,9.550e-05
57102.2140,1.008678,1.000106,9.550e-05
57102.2350,1.008445,0.999867,9.550e-05
57102.2550,1.008712,1.000125,9.550e-05
57102.2750,1.008652,1.000058,9.550e-05
57102.2960,1.008518,0.999916,9.550e-05
57102.3160,1.008523,0.999913,9.550e-05
57102.3370,1.008613,0.999993,9.550e-05
57102.3570,1.008608,0.999980,9.550e-05
57102.3780,1.008587,0.999950,9.550e-05
57102.3980,1.008822,1.000173,9.550e-05
57102.4180,1.008841,1.000182,9.550e-05
57102.4390,1.008772,1.000103,9.550e-05
57102.4590,1.008462,0.999785,9.550e-05
57102.4800,1.008697,1.000006,9.550e-05
57102.5000,1.008584,0.999883,9.550e-05
57102.5210,1.008750,1.000034,9.550e-05
57102.5410,1.008806,1.000077,9.550e-05
57102.5610,1.008630,0.999889,9.550e-05
57102.5820,1.008689,0.999934,9.550e-05
57102.6020,1.008919,1.000148,9.550e-05
57102.6230,1.008683,0.999899,9.550e-05
57102.6430,1.008686,0.999888,9.550e-05
57102.6640,1.008740,0.999926,9.550e-05
57102.6840,1.008850,1.000020,9.550e-05
57102.7040,1.008775,0.999930,9.550e-05
57102.7250,1.008851,0.999990,9.550e-05
57102.7450,1.008812,0.999935,9.550e-05
57102.7660,1.008876,0.999982,9.550e-05
57102.7860,1.008837,0.999927,9.550e-05
57102.8070,1.008975,1.000047,9.550e-05
57102.8270,1.008950,1.000006,9.550e-05
57102.8470,1.009184,1.000220,9.550e-05
57102.8680,1.009147,1.000167,9.550e-05
57102.8880,1.008943,0.999949,9.550e-05
57102.9090,1.009027,1.000015,9.550e-05
57102.9500,1.009149,1.000102,9.550e-05
57102.9700,1.009113,1.000050,9.550e-05
57102.9900,1.009084,1.000005,9.550e-05
57103.0110,1.009142,1.000046,9.550e-05
57103.0310,1.009148,1.000035,9.550e-05
57103.0520,1.009075,0.999946,9.550e-05
57103.0720,1.009170,1.000025,9.550e-05
57103.0930,1.009042,0.999882,9.550e-05
57103.1130,1.009301,1.000123,9.550e-05
57103.1340,1.009054,0.999863,9.550e-05
57103.1540,1.008543,0.999342,9.550e-05
57103.1740,1.008287,0.999074,9.550e-05
57103.1950,1.007924,0.998700,9.550e-05
57103.2150,1.008107,0.998868,9.550e-05
57103.2360,1.008267,0.999013,9.550e-05
57103.2560,1.008341,0.999073,9.550e-05
57103.2770,1.008306,0.999026,9.550e-05
57103.2970,1.008589,0.999294,9.550e-05
57103.3170,1.008898,0.999589,9.550e-05
57103.3380,1.009237,0.999914,9.550e-05
57103.3580,1.009315,0.999980,9.550e-05
57103.3790,1.009369,1.000022,9.550e-05
57103.3990,1.009267,0.999911,9.550e-05
57103.4200,1.009348,0.999981,9.550e-05
57103.4400,1.009249,0.999873,9.550e-05
57103.4600,1.009354,0.999967,9.550e-05
57103.4810,1.009365,0.999969,9.550e-05
57103.5010,1.009412,1.000007,9.550e-05
57103.5220,1.009291,0.999878,9.550e-05
57103.5420,1.009395,0.999972,9.550e-05
57103.5630,1.009397,0.999966,9.550e-05
57103.5830,1.009557,1.000116,9.550e-05
57103.6030,1.009495,1.000046,9.550e-05
57103.6240,1.009508,1.000051,9.550e-05
57103.6440,1.009513,1.000048,9.550e-05
57103.6650,1.009537,1.000063,9.550e-05
57103.6850,1.009455,0.999975,9.550e-05
57103.7060,1.009488,0.999999,9.550e-05
57103.7260,1.009536,1.000039,9.550e-05
57103.7460,1.009648,1.000141,9.550e-05
57103.8080,1.009634,1.000103,9.550e-05
57103.8280,1.009569,1.000030,9.550e-05
57103.8490,1.009685,1.000136,9.550e-05
57103.8690,1.009731,1.000174,9.550e-05
57103.8890,1.009522,0.999958,9.550e-05
57103.9100,1.009673,1.000099,9.550e-05
57103.9300,1.009521,0.999939,9.550e-05
57103.9510,1.009596,1.000004,9.550e-05
57103.9710,1.009427,0.999827,9.550e-05
57103.9920,1.009450,0.999841,9.550e-05
57104.0120,1.009585,0.999964,9.550e-05
57104.0320,1.009661,1.000029,9.550e-05
57104.0530,1.009653,1.000010,9.550e-05
57104.0730,1.009474,0.999822,9.550e-05
57104.0940,1.009708,1.000044,9.550e-05
57104.1140,1.009665,0.999989,9.550e-05
57104.1350,1.009584,0.999898,9.550e-05
57104.1550,1.009771,1.000072,9.550e-05
57104.1760,1.009733,1.000022,9.550e-05
57104.2160,1.009732,0.999997,9.550e-05
57104.2370,1.009832,1.000083,9.550e-05
57104.2570,1.009690,0.999930,9.550e-05
57104.2780,1.009804,1.000030,9.550e-05
57104.2980,1.009616,0.999832,9.550e-05
57104.3190,1.009817,1.000018,9.550e-05
57104.3390,1.009726,0.999915,9.550e-05
57104.3590,1.009877,1.000051,9.550e-05
57104.3800,1.009905,1.000066,9.550e-05
57104.4000,1.009814,0.999962,9.550e-05
57104.4210,1.009806,0.999941,9.550e-05
57104.4410,1.009917,1.000037,9.550e-05
57104.4620,1.009992,1.000098,9.550e-05
57104.4820,1.009883,0.999977,9.550e-05
57104.5020,1.009966,1.000045,9.550e-05
57104.5230,1.009944,1.000010,9.550e-05
57104.5430,1.010034,1.000086,9.550e-05
57104.5640,1.010053,1.000091,9.550e-05
57104.5840,1.009848,0.999875,9.550e-05
57104.6050,1.009968,0.999980,9.550e-05
57104.6250,1.009930,0.999929,9.550e-05
57104.6450,1.010186,1.000170,9.550e-05
57104.6660,1.010025,0.999996,9.550e-05
57104.6860,1.010007,0.999966,9.550e-05
57104.7070,1.010106,1.000050,9.550e-05
57104.7270,1.009931,0.999864,9.550e-05
57104.7480,1.009931,0.999850,9.550e-05
57104.7680,1.009986,0.999892,9.550e-05
57104.7880,1.010025,0.999918,9.550e-05
57104.8090,1.010149,1.000028,9.550e-05
57104.8290,1.010175,1.000041,9.550e-05
57104.8500,1.010376,1.000228,9.550e-05
57104.8700,1.010212,1.000054,9.550e-05
57104.9110,1.010263,1.000080,9.550e-05
57104.9310,1.010310,1.000114,9.550e-05
57104.9520,1.010298,1.000091,9.550e-05
57104.9720,1.010180,0.999962,9.550e-05
57104.9930,1.010267,1.000038,9.550e-05
57105.0130,1.010266,1.000025,9.550e-05
57105.0340,1.010101,0.999851,9.550e-05
57105.0540,1.010197,0.999935,9.550e-05
57105.0750,1.010136,0.999864,9.550e-05
57105.0950,1.010247,0.999964,9.550e-05
57105.1150,1.010257,0.999963,9.550e-05
57105.1360,1.010274,0.999971,9.550e-05
57105.1560,1.010334,1.000021,9.550e-05
57105.1770,1.010363,1.000039,9.550e-05
57105.1970,1.010291,0.999959,9.550e-05
57105.2180,1.010230,0.999890,9.550e-05
57105.2380,1.010392,1.000041,9.550e-05
57105.2580,1.010254,0.999896,9.550e-05
57105.2790,1.010491,1.000122,9.550e-05
57105.2990,1.010453,1.000077,9.550e-05
57105.3200,1.010385,1.000002,9.550e-05
57105.3400,1.010423,1.000032,9.550e-05
57105.3610,1.010461,1.000063,9.550e-05
57105.3810,1.010282,0.999879,9.550e-05
57105.4010,1.010421,1.000010,9.550e-05
57105.4220,1.010440,1.000022,9.550e-05
57105.4420,1.010454,1.000031,9.550e-05
57105.4630,1.010541,1.000111,9.550e-05
57105.4830,1.010491,1.000057,9.550e-05
57105.5040,1.010421,0.999983,9.550e-05
57105.5240,1.010508,1.000064,9.550e-05
57105.5440,1.010434,0.999986,9.550e-05
57105.5650,1.010456,1.000004,9.550e-05
57105.5850,1.010411,0.999956,9.550e-05
57105.6060,1.010634,1.000173,9.550e-05
57105.6260,1.010491,1.000029,9.550e-05
57105.6470,1.010519,1.000053,9.550e-05
57105.6670,1.010440,0.999972,9.550e-05
57105.6870,1.010531,1.000060,9.550e-05
57105.7080,1.010575,1.000102,9.550e-05
57105.7280,1.010266,0.999793,9.550e-05
57105.7490,1.010464,0.999987,9.550e-05
57105.7690,1.010399,0.999920,9.550e-05
57105.7900,1.010472,0.999991,9.550e-05
57105.8100,1.010464,0.999980,9.550e-05
57105.8300,1.010498,1.000012,9.550e-05
57105.8510,1.010550,1.000062,9.550e-05
57105.8710,1.010331,0.999844,9.550e-05
57105.8920,1.010469,0.999977,9.550e-05
57105.9120,1.010511,1.000017,9.550e-05
57105.9330,1.010418,0.999922,9.550e-05
57105.9530,1.010269,0.999773,9.550e-05
57105.9730,1.010672,1.000169,9.550e-05
57105.9940,1.010455,0.999952,9.550e-05
57106.0140,1.010436,0.999931,9.550e-05
57106.0350,1.010352,0.999845,9.550e-05
57106.0550,1.010650,1.000136,9.550e-05
57106.0760,1.010481,0.999966,9.550e-05
57106.0960,1.010414,0.999896,9.550e-05
57106.1170,1.010627,1.000103,9.550e-05
57106.1370,1.010600,1.000072,9.550e-05
57106.1570,1.010499,0.999968,9.550e-05
57106.1780,1.010689,1.000152,9.550e-05
57106.1980,1.010439,0.999899,9.550e-05
57106.2190,1.010620,1.000072,9.550e-05
57106.2390,1.010471,0.999919,9.550e-05
57106.2600,1.010503,0.999945,9.550e-05
57106.2800,1.010517,0.999952,9.550e-05
57106.3000,1.010664,1.000090,9.550e-05
57106.3210,1.010543,0.999963,9.550e-05
57106.3410,1.010514,0.999927,9.550e-05
57106.3620,1.010542,0.999946,9.550e-05
57106.3820,1.010540,0.999936,9.550e-05
57106.4030,1.010659,1.000044,9.550e-05
57106.4230,1.010699,1.000075,9.550e-05
57106.4430,1.010508,0.999877,9.550e-05
57106.4640,1.010763,1.000120,9.550e-05
57106.4840,1.010702,1.000049,9.550e-05
57106.5050,1.010846,1.000183,9.550e-05
57106.5250,1.010723,1.000051,9.550e-05
57106.5460,1.010804,1.000121,9.550e-05
57106.5860,1.010646,0.999944,9.550e-05
57106.6070,1.010752,1.000038,9.550e-05
57106.6270,1.010691,0.999968,9.550e-05
57106.6480,1.010802,1.000067,9.550e-05
57106.6680,1.010845,1.000099,9.550e-05
57106.6890,1.010752,0.999998,9.550e-05
57106.7090,1.010808,1.000043,9.550e-05
57106.7290,1.010645,0.999871,9.550e-05
57106.7500,1.010815,1.000030,9.550e-05
57106.7700,1.010859,1.000063,9.550e-05
57106.7910,1.010872,1.000066,9.550e-05
57106.8110,1.010988,1.000171,9.550e-05
57106.8320,1.010691,0.999869,9.550e-05
57106.8720,1.010672,0.999832,9.550e-05
57106.8930,1.010855,1.000005,9.550e-05
57106.9130,1.010879,1.000020,9.550e-05
57106.9340,1.010892,1.000025,9.550e-05
57106.9540,1.010782,0.999909,9.550e-05
57106.9750,1.010818,0.999937,9.550e-05
57106.9950,1.010783,0.999896,9.550e-05
57107.0160,1.010919,1.000024,9.550e-05
57107.0360,1.010856,0.999956,9.550e-05
57107.0560,1.010885,0.999979,9.550e-05
57107.0770,1.010903,0.999992,9.550e-05
57107.0970,1.010805,0.999890,9.550e-05
57107.1180,1.010836,0.999916,9.550e-05
57107.1380,1.010960,1.000035,9.550e-05
57107.1590,1.010904,0.999976,9.550e-05
57107.1790,1.011013,1.000081,9.550e-05
57107.1990,1.010973,1.000038,9.550e-05
57107.2200,1.011049,1.000110,9.550e-05
57107.2400,1.011007,1.000066,9.550e-05
57107.2610,1.011100,1.000156,9.550e-05
57107.2810,1.010865,0.999921,9.550e-05
57107.3020,1.011001,1.000054,9.550e-05
57107.3220,1.011117,1.000166,9.550e-05
57107.3630,1.010757,0.999808,9.550e-05
57107.3830,1.010816,0.999864,9.550e-05
57107.4040,1.010813,0.999860,9.550e-05
57107.4240,1.010992,1.000035,9.550e-05
57107.4450,1.011051,1.000092,9.550e-05
57107.4650,1.011054,1.000094,9.550e-05
57107.4850,1.011037,1.000076,9.550e-05
57107.5060,1.010873,0.999912,9.550e-05
57107.5260,1.010899,0.999936,9.550e-05
57107.5470,1.010841,0.999878,9.550e-05
57107.5670,1.010832,0.999868,9.550e-05
57107.5880,1.010930,0.999963,9.550e-05
57107.6080,1.010878,0.999909,9.550e-05
57107.6280,1.010935,0.999964,9.550e-05
57107.6490,1.010894,0.999922,9.550e-05
57107.6690,1.011012,1.000036,9.550e-05
57107.6900,1.010999,1.000020,9.550e-05
57107.7100,1.011066,1.000084,9.550e-05
57107.7310,1.010933,0.999950,9.550e-05
57107.7510,1.011112,1.000124,9.550e-05
57107.7710,1.011136,1.000145,9.550e-05
57107.7920,1.011109,1.000115,9.550e-05
57107.8120,1.011101,1.000102,9.550e-05
57107.8330,1.011029,1.000027,9.550e-05
57107.8530,1.011073,1.000066,9.550e-05
57107.8740,1.010968,0.999957,9.550e-05
57107.8940,1.011069,1.000053,9.550e-05
57107.9140,1.011093,1.000071,9.550e-05
57107.9350,1.010944,0.999918,9.550e-05
57107.9550,1.010994,0.999962,9.550e-05
57107.9760,1.011122,1.000083,9.550e-05
57107.9960,1.011099,1.000055,9.550e-05
57108.0170,1.011085,1.000034,9.550e-05
57108.0370,1.010985,0.999929,9.550e-05
57108.0580,1.011194,1.000130,9.550e-05
57108.0980,1.010938,0.999863,9.550e-05
57108.1190,1.011142,1.000058,9.550e-05
57108.1390,1.011137,1.000047,9.550e-05
57108.1600,1.011160,1.000062,9.550e-05
57108.1800,1.011140,1.000035,9.550e-05
57108.2010,1.010988,0.999878,9.550e-05
57108.2210,1.010951,0.999834,9.550e-05
57108.2410,1.011153,1.000026,9.550e-05
57108.2620,1.011106,0.999972,9.550e-05
57108.2820,1.011135,0.999994,9.550e-05
57108.3030,1.010935,0.999788,9.550e-05
57108.3230,1.011030,0.999875,9.550e-05
57108.3440,1.011194,1.000030,9.550e-05
57108.3640,1.011198,1.000027,9.550e-05
57108.3840,1.010976,0.999799,9.550e-05
57108.4050,1.011161,0.999974,9.550e-05
57108.4250,1.011219,1.000025,9.550e-05
57108.4460,1.011107,0.999907,9.550e-05
57108.4660,1.011168,0.999960,9.550e-05
57108.4870,1.011167,0.999952,9.550e-05
57108.5070,1.011314,1.000090,9.550e-05
57108.5270,1.011173,0.999943,9.550e-05
57108.5480,1.011242,1.000005,9.550e-05
57108.5890,1.011659,1.000403,9.550e-05
57108.6090,1.011234,0.999976,9.550e-05
57108.6300,1.011309,1.000044,9.550e-05
57108.6500,1.011300,1.000028,9.550e-05
57108.6700,1.011256,0.999979,9.550e-05
57108.6910,1.011349,1.000064,9.550e-05
57108.7110,1.011175,0.999886,9.550e-05
57108.7320,1.011344,1.000047,9.550e-05
57108.7520,1.011254,0.999951,9.550e-05
57108.7730,1.011454,1.000143,9.550e-05
57108.7930,1.011230,0.999915,9.550e-05
57108.8340,1.011323,0.999995,9.550e-05
57108.8540,1.011177,0.999844,9.550e-05
57108.8750,1.011307,0.999968,9.550e-05
57108.8950,1.011446,1.000099,9.550e-05
57108.9160,1.011388,1.000035,9.550e-05
57108.9360,1.011356,0.999997,9.550e-05
57108.9570,1.011395,1.000030,9.550e-05
57108.9770,1.011369,0.999998,9.550e-05
57108.9970,1.011433,1.000056,9.550e-05
57109.0180,1.011493,1.000110,9.550e-05
57109.0380,1.011404,1.000015,9.550e-05
57109.0790,1.011540,1.000138,9.550e-05
57109.1000,1.011453,1.000046,9.550e-05
57109.1200,1.011424,1.000011,9.550e-05
57109.1400,1.011547,1.000127,9.550e-05
57109.1610,1.011447,1.000021,9.550e-05
57109.1810,1.011316,0.999887,9.550e-05
57109.2020,1.011470,1.000032,9.550e-05
57109.2220,1.011459,1.000015,9.550e-05
57109.2430,1.011311,0.999863,9.550e-05
57109.2630,1.011318,0.999863,9.550e-05
57109.2830,1.011469,1.000006,9.550e-05
57109.3450,1.011521,1.000039,9.550e-05
57109.3650,1.011626,1.000136,9.550e-05
57109.3860,1.011545,1.000050,9.550e-05
57109.4060,1.011411,0.999911,9.550e-05
57109.4260,1.011517,1.000008,9.550e-05
57109.4470,1.011450,0.999935,9.550e-05
57109.4670,1.011606,1.000082,9.550e-05
57109.4880,1.011500,0.999971,9.550e-05
57109.5080,1.011386,0.999851,9.550e-05
57109.5290,1.011435,0.999893,9.550e-05
57109.5490,1.011414,0.999866,9.550e-05
57109.5690,1.011555,0.999998,9.550e-05
57109.5900,1.011360,0.999799,9.550e-05
57109.6100,1.011630,1.000059,9.550e-05
57109.6310,1.011653,1.000074,9.550e-05
57109.6510,1.011437,0.999854,9.550e-05
57109.6720,1.011703,1.000110,9.550e-05
57109.6920,1.011702,1.000101,9.550e-05
57109.7120,1.011654,1.000047,9.550e-05
57109.7330,1.011662,1.000048,9.550e-05
57109.7530,1.011763,1.000140,9.550e-05
57109.7740,1.011544,0.999917,9.550e-05
57109.8150,1.011542,0.999900,9.550e-05
57109.8350,1.011637,0.999987,9.550e-05
57109.8550,1.011557,0.999900,9.550e-05
57109.8760,1.011666,1.000001,9.550e-05
57109.8960,1.011571,0.999899,9.550e-05
57109.9170,1.011659,0.999979,9.550e-05
57109.9370,1.011747,1.000059,9.550e-05
57109.9580,1.011745,1.000050,9.550e-05
57109.9780,1.011776,1.000073,9.550e-05
57109.9990,1.011798,1.000087,9.550e-05
57110.0190,1.011744,1.000026,9.550e-05
57110.0600,1.011748,1.000016,9.550e-05
57110.0800,1.011686,0.999947,9.550e-05
57110.1010,1.011759,1.000012,9.550e-05
57110.1210,1.011777,1.000021,9.550e-05
57110.1420,1.011862,1.000098,9.550e-05
57110.1620,1.011640,0.999872,9.550e-05
57110.1820,1.011795,1.000017,9.550e-05
57110.2030,1.011904,1.000117,9.550e-05
57110.2230,1.011800,1.000008,9.550e-05
57110.2440,1.011781,0.999980,9.550e-05
57110.2640,1.011705,0.999898,9.550e-05
57110.3050,1.011740,0.999918,9.550e-05
57110.3250,1.011808,0.999977,9.550e-05
57110.3460,1.011831,0.999992,9.550e-05
57110.3660,1.011853,1.000006,9.550e-05
57110.3870,1.011839,0.999985,9.550e-05
57110.4070,1.011981,1.000117,9.550e-05
57110.4280,1.012069,1.000197,9.550e-05
57110.4480,1.011868,0.999990,9.550e-05
57110.4680,1.011901,1.000015,9.550e-05
57110.4890,1.011896,1.000002,9.550e-05
57110.5090,1.011888,0.999986,9.550e-05
57110.5500,1.011975,1.000057,9.550e-05
57110.5710,1.011818,0.999893,9.550e-05
57110.5910,1.011802,0.999869,9.550e-05
57110.6110,1.011978,1.000035,9.550e-05
57110.6320,1.012011,1.000060,9.550e-05
57110.6520,1.011943,0.999984,9.550e-05
57110.6730,1.011913,0.999947,9.550e-05
57110.6930,1.012049,1.000072,9.550e-05
57110.7140,1.011972,0.999988,9.550e-05
57110.7340,1.012132,1.000138,9.550e-05
57110.7540,1.011992,0.999992,9.550e-05
57110.7950,1.011949,0.999932,9.550e-05
57110.8160,1.012084,1.000057,9.550e-05
57110.8360,1.011950,0.999916,9.550e-05
57110.8570,1.011878,0.999837,9.550e-05
57110.8770,1.012099,1.000046,9.550e-05
57110.8980,1.012275,1.000212,9.550e-05
57110.9180,1.012081,1.000012,9.550e-05
57110.9380,1.012040,0.999963,9.550e-05
57110.9590,1.012062,0.999975,9.550e-05
57110.9790,1.012068,0.999973,9.550e-05
57111.0000,1.012201,1.000096,9.550e-05
57111.0410,1.012026,0.999907,9.550e-05
57111.0610,1.012170,1.000040,9.550e-05
57111.0810,1.012031,0.999895,9.550e-05
57111.1020,1.012063,0.999919,9.550e-05
57111.1220,1.012051,0.999898,9.550e-05
57111.1430,1.012311,1.000148,9.550e-05
57111.1630,1.012145,0.999976,9.550e-05
57111.1840,1.012191,1.000013,9.550e-05
57111.2040,1.012251,1.000066,9.550e-05
57111.2240,1.012213,1.000020,9.550e-05
57111.2450,1.012149,0.999951,9.550e-05
57111.2650,1.012212,1.000006,9.550e-05
57111.2860,1.012217,1.000003,9.550e-05
57111.3060,1.012041,0.999823,9.550e-05
57111.3270,1.012337,1.000109,9.550e-05
57111.3470,1.012181,0.999949,9.550e-05
57111.3670,1.012233,0.999994,9.550e-05
57111.3880,1.012186,0.999941,9.550e-05
57111.4080,1.012166,0.999916,9.550e-05
57111.4290,1.012150,0.999895,9.550e-05
57111.4490,1.012274,1.000012,9.550e-05
57111.4700,1.012330,1.000063,9.550e-05
57111.4900,1.012296,1.000024,9.550e-05
57111.5310,1.012377,1.000095,9.550e-05
57111.5510,1.012217,0.999934,9.550e-05
57111.5720,1.012296,1.000008,9.550e-05
57111.5920,1.012407,1.000115,9.550e-05
57111.6130,1.012260,0.999966,9.550e-05
57111.6330,1.012352,1.000054,9.550e-05
57111.6530,1.012383,1.000082,9.550e-05
57111.6740,1.012329,1.000027,9.550e-05
57111.6940,1.012258,0.999954,9.550e-05
57111.7150,1.012302,0.999996,9.550e-05
57111.7350,1.012349,1.000040,9.550e-05
57111.7760,1.012326,1.000015,9.550e-05
57111.7960,1.012279,0.999966,9.550e-05
57111.8170,1.012341,1.000026,9.550e-05
57111.8370,1.012261,0.999945,9.550e-05
57111.8580,1.012398,1.000080,9.550e-05
57111.8780,1.012242,0.999924,9.550e-05
57111.8990,1.012484,1.000162,9.550e-05
57111.9190,1.012252,0.999932,9.550e-05
57111.9400,1.012352,1.000030,9.550e-05
57111.9600,1.012319,0.999996,9.550e-05
57111.9800,1.012457,1.000131,9.550e-05
57112.0210,1.012261,0.999936,9.550e-05
57112.0420,1.012248,0.999922,9.550e-05
57112.0620,1.012403,1.000073,9.550e-05
57112.0830,1.012233,0.999904,9.550e-05
57112.1030,1.012388,1.000056,9.550e-05
57112.1230,1.012314,0.999981,9.550e-05
57112.1440,1.012329,0.999994,9.550e-05
57112.1640,1.012230,0.999895,9.550e-05
57112.1850,1.012273,0.999935,9.550e-05
57112.2050,1.012194,0.999855,9.550e-05
57112.2260,1.012349,1.000005,9.550e-05
57112.2660,1.012393,1.000043,9.550e-05
57112.2870,1.012461,1.000107,9.550e-05
57112.3070,1.012378,1.000022,9.550e-05
57112.3280,1.012462,1.000102,9.550e-05
57112.3480,1.012395,1.000031,9.550e-05
57112.3690,1.012299,0.999933,9.550e-05
57112.3890,1.012504,1.000131,9.550e-05
57112.4090,1.012467,1.000090,9.550e-05
57112.4300,1.012271,0.999892,9.550e-05
57112.4500,1.012335,0.999950,9.550e-05
57112.4710,1.012562,1.000169,9.550e-05
57112.5120,1.012400,0.999998,9.550e-05
57112.5320,1.012287,0.999881,9.550e-05
57112.5520,1.012476,1.000062,9.550e-05
57112.5730,1.012346,0.999929,9.550e-05
57112.5930,1.012225,0.999804,9.550e-05
57112.6140,1.012346,0.999917,9.550e-05
57112.6340,1.012265,0.999831,9.550e-05
57112.6550,1.012675,1.000230,9.550e-05
57112.6750,1.012324,0.999878,9.550e-05
57112.6950,1.012437,0.999983,9.550e-05
57112.7160,1.012445,0.999985,9.550e-05
57112.7570,1.012712,1.000236,9.550e-05
57112.7770,1.012404,0.999925,9.550e-05
57112.7980,1.012379,0.999895,9.550e-05
57112.8180,1.012489,0.999997,9.550e-05
57112.8390,1.012501,1.000003,9.550e-05
57112.8590,1.012568,1.000063,9.550e-05
57112.8790,1.012494,0.999983,9.550e-05
57112.9000,1.012679,1.000161,9.550e-05
57112.9200,1.012628,1.000104,9.550e-05
57112.9410,1.012481,0.999953,9.550e-05
57112.9610,1.012429,0.999896,9.550e-05
57113.0020,1.012666,1.000118,9.550e-05
57113.0220,1.012675,1.000121,9.550e-05
57113.0430,1.012605,1.000047,9.550e-05
57113.0630,1.012507,0.999944,9.550e-05
57113.0840,1.012530,0.999963,9.550e-05
57113.1040,1.012653,1.000078,9.550e-05
57113.1250,1.012539,0.999961,9.550e-05
57113.1450,1.012382,0.999802,9.550e-05
57113.1650,1.012534,0.999947,9.550e-05
57113.1860,1.012516,0.999925,9.550e-05
57113.2060,1.012573,0.999976,9.550e-05
57113.2470,1.012751,1.000144,9.550e-05
57113.2680,1.012567,0.999958,9.550e-05
57113.2880,1.012765,1.000150,9.550e-05
57113.3080,1.012587,0.999970,9.550e-05
57113.3290,1.012533,0.999912,9.550e-05
57113.3490,1.012566,0.999941,9.550e-05
57113.3700,1.012593,0.999964,9.550e-05
57113.3900,1.012565,0.999934,9.550e-05
57113.4110,1.012518,0.999883,9.550e-05
57113.4310,1.012630,0.999991,9.550e-05
57113.4510,1.012601,0.999959,9.550e-05
57113.4920,1.012738,1.000088,9.550e-05
57113.5130,1.012589,0.999938,9.550e-05
57113.5330,1.012800,1.000143,9.550e-05
57113.5540,1.012806,1.000146,9.550e-05
57113.5740,1.012564,0.999905,9.550e-05
57113.5940,1.012751,1.000086,9.550e-05
57113.6150,1.012752,1.000084,9.550e-05
57113.6350,1.012675,1.000006,9.550e-05
57113.6560,1.012661,0.999990,9.550e-05
57113.6760,1.012693,1.000019,9.550e-05
57113.6970,1.012727,1.000050,9.550e-05
57113.7370,1.012828,1.000146,9.550e-05
57113.7580,1.012733,1.000050,9.550e-05
57113.7780,1.012671,0.999986,9.550e-05
57113.7990,1.012862,1.000172,9.550e-05
57113.8190,1.012647,0.999957,9.550e-05
57113.8400,1.012622,0.999931,9.550e-05
57113.8600,1.012691,0.999998,9.550e-05
57113.8810,1.012526,0.999833,9.550e-05
57113.9010,1.012601,0.999904,9.550e-05
57113.9210,1.012618,0.999920,9.550e-05
57113.9420,1.012738,1.000036,9.550e-05
57113.9830,1.012702,0.999996,9.550e-05
57114.0030,1.012660,0.999953,9.550e-05
57114.0240,1.012750,1.000039,9.550e-05
57114.0440,1.012831,1.000117,9.550e-05
57114.0640,1.012746,1.000031,9.550e-05
57114.0850,1.012633,0.999917,9.550e-05
57114.1050,1.012713,0.999994,9.550e-05
57114.1260,1.012550,0.999830,9.550e-05
57114.1460,1.011894,0.999181,9.550e-05
57114.1670,1.011744,0.999029,9.550e-05
57114.1870,1.011705,0.998988,9.550e-05
57114.2280,1.011790,0.999066,9.550e-05
57114.2480,1.011694,0.998968,9.550e-05
57114.2690,1.011757,0.999027,9.550e-05
57114.2890,1.011776,0.999043,9.550e-05
57114.3100,1.012303,0.999560,9.550e-05
57114.3300,1.012651,0.999900,9.550e-05
57114.3500,1.012828,1.000070,9.550e-05
57114.3710,1.012852,1.000090,9.550e-05
57114.3910,1.012797,1.000032,9.550e-05
57114.4120,1.012815,1.000045,9.550e-05
57114.4320,1.012826,1.000051,9.550e-05
57114.4730,1.012835,1.000050,9.550e-05
57114.4930,1.012723,0.999935,9.550e-05
57114.5140,1.012782,0.999987,9.550e-05
57114.5340,1.012760,0.999960,9.550e-05
57114.5550,1.012749,0.999942,9.550e-05
57114.5750,1.012890,1.000076,9.550e-05
57114.5960,1.012833,1.000012,9.550e-05
57114.6160,1.012771,0.999945,9.550e-05
57114.6360,1.012912,1.000077,9.550e-05
57114.6570,1.012841,1.000000,9.550e-05
57114.6770,1.012854,1.000005,9.550e-05
57114.7180,1.012857,0.999993,9.550e-05
57114.7390,1.012878,1.000006,9.550e-05
57114.7590,1.012816,0.999937,9.550e-05
57114.7790,1.012813,0.999926,9.550e-05
57114.8000,1.012781,0.999886,9.550e-05
57114.8200,1.012806,0.999903,9.550e-05
57114.8410,1.012951,1.000037,9.550e-05
57114.8610,1.013017,1.000094,9.550e-05
57114.8820,1.012981,1.000051,9.550e-05
57114.9020,1.012824,0.999887,9.550e-05
57114.9230,1.012850,0.999905,9.550e-05
57114.9630,1.013048,1.000083,9.550e-05
57114.9840,1.012971,1.000000,9.550e-05
57115.0040,1.012984,1.000004,9.550e-05
57115.0250,1.012993,1.000006,9.550e-05
57115.0450,1.013192,1.000194,9.550e-05
57115.0660,1.013137,1.000132,9.550e-05
57115.0860,1.013153,1.000140,9.550e-05
57115.1060,1.013147,1.000127,9.550e-05
57115.1270,1.013118,1.000090,9.550e-05
57115.1470,1.013001,0.999968,9.550e-05
57115.1680,1.013230,1.000188,9.550e-05
57115.2900,1.012995,0.999919,9.550e-05
57115.3110,1.012998,0.999917,9.550e-05
57115.3310,1.013070,0.999984,9.550e-05
57115.3520,1.013060,0.999969,9.550e-05
57115.3720,1.012983,0.999889,9.550e-05
57115.3920,1.013002,0.999904,9.550e-05
57115.4130,1.013109,1.000006,9.550e-05
57115.4330,1.013207,1.000099,9.550e-05
57115.4540,1.012998,0.999890,9.550e-05
57115.4740,1.013004,0.999893,9.550e-05
57115.4950,1.013028,0.999914,9.550e-05
57115.5150,1.013137,1.000019,9.550e-05
57115.5350,1.013247,1.000125,9.550e-05
57115.5560,1.013057,0.999935,9.550e-05
57115.5760,1.013070,0.999945,9.550e-05
57115.5970,1.012947,0.999822,9.550e-05
57115.6170,1.012990,0.999863,9.550e-05
57115.6380,1.013263,1.000131,9.550e-05
57115.6580,1.013108,0.999976,9.550e-05
57115.6990,1.013238,1.000101,9.550e-05
57115.7190,1.013087,0.999950,9.550e-05
57115.7400,1.013085,0.999947,9.550e-05
57115.7600,1.013158,1.000018,9.550e-05
57115.7810,1.013235,1.000091,9.550e-05
57115.8010,1.013087,0.999944,9.550e-05
57115.8220,1.013125,0.999980,9.550e-05
57115.8420,1.013184,1.000037,9.550e-05
57115.8620,1.013143,0.999994,9.550e-05
57115.8830,1.013038,0.999889,9.550e-05
57115.9030,1.013122,0.999970,9.550e-05
57115.9440,1.013191,1.000034,9.550e-05
57115.9650,1.013194,1.000035,9.550e-05
57115.9850,1.013290,1.000127,9.550e-05
57116.0050,1.013279,1.000113,9.550e-05
57116.0260,1.013087,0.999921,9.550e-05
57116.0460,1.013368,1.000195,9.550e-05
57116.0670,1.013148,0.999975,9.550e-05
57116.0870,1.013243,1.000065,9.550e-05
57116.1080,1.013055,0.999876,9.550e-05
57116.1280,1.013359,1.000172,9.550e-05
57116.1480,1.013183,0.999995,9.550e-05
57116.1890,1.013147,0.999950,9.550e-05
57116.2100,1.013161,0.999959,9.550e-05
57116.2300,1.013215,1.000008,9.550e-05
57116.2510,1.013146,0.999935,9.550e-05
57116.2710,1.013252,1.000035,9.550e-05
57116.2910,1.013365,1.000142,9.550e-05
57116.3120,1.013190,0.999964,9.550e-05
57116.3320,1.013234,1.000002,9.550e-05
57116.3530,1.013260,1.000023,9.550e-05
57116.3730,1.013267,1.000024,9.550e-05
57116.3940,1.013176,0.999929,9.550e-05
57116.4340,1.013305,1.000045,9.550e-05
57116.4550,1.013292,1.000028,9.550e-05
57116.4750,1.013303,1.000033,9.550e-05
57116.4960,1.013058,0.999786,9.550e-05
57116.5160,1.013240,0.999960,9.550e-05
57116.5370,1.013434,1.000146,9.550e-05
57116.5570,1.013169,0.999879,9.550e-05
57116.5770,1.013341,1.000044,9.550e-05
57116.5980,1.013277,0.999976,9.550e-05
57116.6180,1.013323,1.000015,9.550e-05
57116.6390,1.013299,0.999987,9.550e-05
57116.7000,1.013361,1.000034,9.550e-05
57116.7200,1.013315,0.999984,9.550e-05
57116.7410,1.013259,0.999924,9.550e-05
57116.7610,1.013078,0.999742,9.550e-05
57116.7820,1.013397,1.000052,9.550e-05
57116.8020,1.013393,1.000045,9.550e-05
57116.8230,1.013176,0.999827,9.550e-05
57116.8430,1.013113,0.999761,9.550e-05
57116.8640,1.013388,1.000030,9.550e-05
57116.8840,1.013523,1.000160,9.550e-05
57116.9040,1.013423,1.000057,9.550e-05
57116.9250,1.013358,0.999990,9.550e-05
57116.9450,1.013419,1.000048,9.550e-05
57116.9660,1.013471,1.000097,9.550e-05
57116.9860,1.013291,0.999917,9.550e-05
57117.0070,1.013431,1.000053,9.550e-05
57117.0270,1.013475,1.000094,9.550e-05
57117.0470,1.013416,1.000034,9.550e-05
57117.0680,1.013438,1.000053,9.550e-05
57117.0880,1.013556,1.000168,9.550e-05
57117.1090,1.013323,0.999936,9.550e-05
57117.1290,1.013386,0.999997,9.550e-05
57117.1700,1.013455,1.000062,9.550e-05
57117.1900,1.013504,1.000109,9.550e-05
57117.2110,1.013308,0.999914,9.550e-05
57117.2310,1.013285,0.999889,9.550e-05
57117.2520,1.013546,1.000145,9.550e-05
57117.2720,1.013378,0.999979,9.550e-05
57117.2930,1.013591,1.000187,9.550e-05
57117.3130,1.013338,0.999937,9.550e-05
57117.3330,1.013458,1.000054,9.550e-05
57117.3540,1.013340,0.999936,9.550e-05
57117.3740,1.013460,1.000053,9.550e-05
57117.4150,1.013337,0.999928,9.550e-05
57117.4360,1.013465,1.000054,9.550e-05
57117.4560,1.013250,0.999839,9.550e-05
57117.4760,1.013338,0.999925,9.550e-05
57117.4970,1.013365,0.999950,9.550e-05
57117.5170,1.013361,0.999944,9.550e-05
57117.5380,1.013392,0.999972,9.550e-05
57117.5580,1.013486,1.000064,9.550e-05
57117.5790,1.013410,0.999986,9.550e-05
57117.5990,1.013444,1.000018,9.550e-05
57117.6190,1.013273,0.999847,9.550e-05
57117.6600,1.013499,1.000065,9.550e-05
57117.6810,1.013383,0.999948,9.550e-05
57117.7010,1.013562,1.000122,9.550e-05
57117.7220,1.013551,1.000109,9.550e-05
57117.7420,1.013353,0.999912,9.550e-05
57117.7630,1.013467,1.000021,9.550e-05
57117.7830,1.013534,1.000085,9.550e-05
57117.8030,1.013384,0.999934,9.550e-05
57117.8240,1.013386,0.999933,9.550e-05
57117.8440,1.013321,0.999866,9.550e-05
57117.8650,1.013490,1.000030,9.550e-05
57117.9060,1.013476,1.000011,9.550e-05
57117.9260,1.013401,0.999934,9.550e-05
57117.9460,1.013452,0.999981,9.550e-05
57117.9670,1.013746,1.000269,9.550e-05
57117.9870,1.013532,1.000056,9.550e-05
57118.0080,1.013396,0.999918,9.550e-05
57118.0280,1.013452,0.999972,9.550e-05
57118.0490,1.013503,1.000019,9.550e-05
57118.0690,1.013474,0.999988,9.550e-05
57118.0890,1.013455,0.999967,9.550e-05
57118.1100,1.013512,1.000021,9.550e-05
57118.1510,1.013376,0.999883,9.550e-05
57118.1710,1.013450,0.999954,9.550e-05
57118.1920,1.013417,0.999919,9.550e-05
57118.2120,1.013409,0.999910,9.550e-05
57118.2320,1.013540,1.000038,9.550e-05
57118.2530,1.013653,1.000147,9.550e-05
57118.2730,1.013504,1.000000,9.550e-05
57118.2940,1.013410,0.999906,9.550e-05
57118.3140,1.013542,1.000035,9.550e-05
57118.3350,1.013586,1.000077,9.550e-05
57118.3550,1.013455,0.999947,9.550e-05
57118.3960,1.013589,1.000078,9.550e-05
57118.4160,1.013716,1.000203,9.550e-05
57118.4370,1.013662,1.000150,9.550e-05
57118.4570,1.013435,0.999926,9.550e-05
57118.4780,1.013807,1.000293,9.550e-05
57118.4980,1.013499,0.999989,9.550e-05
57118.5180,1.013410,0.999901,9.550e-05
57118.5390,1.013626,1.000115,9.550e-05
57118.5590,1.013461,0.999952,9.550e-05
57118.5800,1.013477,0.999968,9.550e-05
57118.6000,1.013515,1.000006,9.550e-05
57118.6410,1.013368,0.999862,9.550e-05
57118.6610,1.013541,1.000033,9.550e-05
57118.6820,1.013520,1.000012,9.550e-05
57118.7020,1.013488,0.999981,9.550e-05
57118.7230,1.013525,1.000017,9.550e-05
57118.7430,1.013332,0.999827,9.550e-05
57118.7640,1.013373,0.999867,9.550e-05
57118.7840,1.013581,1.000072,9.550e-05
57118.8050,1.013401,0.999894,9.550e-05
57118.8250,1.013449,0.999942,9.550e-05
57118.8450,1.013609,1.000100,9.550e-05
57118.8860,1.013335,0.999828,9.550e-05
57118.9070,1.013439,0.999930,9.550e-05
57118.9270,1.013479,0.999969,9.550e-05
57118.9480,1.013451,0.999940,9.550e-05
57118.9680,1.013424,0.999912,9.550e-05
57118.9880,1.013453,0.999939,9.550e-05
57119.0090,1.013742,1.000223,9.550e-05
57119.0290,1.013451,0.999933,9.550e-05
57119.0500,1.013520,1.000000,9.550e-05
57119.0700,1.013549,1.000026,9.550e-05
57119.0910,1.013564,1.000039,9.550e-05
57119.1310,1.013426,0.999897,9.550e-05
57119.1520,1.013506,0.999972,9.550e-05
57119.1720,1.013529,0.999992,9.550e-05
57119.1930,1.013503,0.999962,9.550e-05
57119.2130,1.013410,0.999867,9.550e-05
57119.2340,1.013777,1.000226,9.550e-05
57119.2540,1.013492,0.999940,9.550e-05
57119.2740,1.013723,1.000165,9.550e-05
57119.2950,1.013594,1.000033,9.550e-05
57119.3150,1.013676,1.000109,9.550e-05
57119.3360,1.013557,0.999987,9.550e-05
57119.3560,1.013598,1.000023,9.550e-05
57119.3770,1.013664,1.000084,9.550e-05
57119.3970,1.013630,1.000045,9.550e-05
57119.4170,1.013752,1.000160,9.550e-05
57119.4380,1.013648,1.000053,9.550e-05
57119.4580,1.013541,0.999942,9.550e-05
57119.4790,1.013731,1.000125,9.550e-05
57119.4990,1.013497,0.999888,9.550e-05
57119.5200,1.013555,0.999940,9.550e-05
57119.5400,1.013668,1.000047,9.550e-05
57119.5600,1.013637,1.000012,9.550e-05
57119.5810,1.013597,0.999967,9.550e-05
57119.6220,1.013793,1.000149,9.550e-05
57119.6420,1.013665,1.000018,9.550e-05
57119.6630,1.013575,0.999925,9.550e-05
57119.6830,1.013735,1.000077,9.550e-05
57119.7040,1.013682,1.000020,9.550e-05
57119.7240,1.013626,0.999960,9.550e-05
57119.7440,1.013576,0.999905,9.550e-05
57119.7650,1.013590,0.999915,9.550e-05
57119.7850,1.013792,1.000109,9.550e-05
57119.8060,1.013588,0.999904,9.550e-05
57119.8260,1.013703,1.000013,9.550e-05
57119.8670,1.013518,0.999822,9.550e-05
57119.8870,1.013643,0.999941,9.550e-05
57119.9080,1.013620,0.999915,9.550e-05
57119.9280,1.013535,0.999828,9.550e-05
57119.9490,1.013805,1.000090,9.550e-05
57119.9690,1.013763,1.000045,9.550e-05
57119.9900,1.013882,1.000159,9.550e-05
57120.0100,1.013708,0.999984,9.550e-05
57120.0300,1.013778,1.000049,9.550e-05
57120.0510,1.013746,1.000015,9.550e-05
57120.0710,1.013772,1.000037,9.550e-05
57120.1120,1.013654,0.999915,9.550e-05
57120.1330,1.013773,1.000029,9.550e-05
57120.1530,1.013775,1.000028,9.550e-05
57120.1730,1.013940,1.000188,9.550e-05
57120.1940,1.013605,0.999855,9.550e-05
57120.2140,1.013652,0.999898,9.550e-05
57120.2350,1.013863,1.000103,9.550e-05
57120.2550,1.013863,1.000100,9.550e-05
57120.2760,1.013656,0.999894,9.550e-05
57120.2960,1.013804,1.000037,9.550e-05
57120.3160,1.013768,0.999999,9.550e-05
57120.3570,1.013699,0.999925,9.550e-05
57120.3780,1.013695,0.999918,9.550e-05
57120.3980,1.013861,1.000078,9.550e-05
57120.4190,1.013731,0.999948,9.550e-05
57120.4390,1.013734,0.999947,9.550e-05
57120.4590,1.013735,0.999946,9.550e-05
57120.4800,1.013801,1.000007,9.550e-05
57120.5000,1.013779,0.999983,9.550e-05
57120.5210,1.013677,0.999879,9.550e-05
57120.5410,1.013852,1.000049,9.550e-05
57120.5620,1.013748,0.999942,9.550e-05
57120.6030,1.013701,0.999889,9.550e-05
57120.6230,1.013839,1.000022,9.550e-05
57120.6430,1.013770,0.999951,9.550e-05
57120.6640,1.013885,1.000060,9.550e-05
57120.6840,1.013948,1.000118,9.550e-05
57120.7050,1.013785,0.999954,9.550e-05
57120.7250,1.013929,1.000092,9.550e-05
57120.7460,1.013712,0.999874,9.550e-05
57120.7660,1.013969,1.000124,9.550e-05
57120.7860,1.013829,0.999982,9.550e-05
57120.8070,1.014101,1.000245,9.550e-05
57120.8480,1.013788,0.999929,9.550e-05
57120.8680,1.013858,0.999993,9.550e-05
57120.8890,1.013953,1.000083,9.550e-05
57120.9090,1.013619,0.999749,9.550e-05
57120.9290,1.013903,1.000024,9.550e-05
57120.9500,1.013963,1.000079,9.550e-05
57120.9700,1.013911,1.000023,9.550e-05
57120.9910,1.013858,0.999966,9.550e-05
57121.0110,1.013933,1.000036,9.550e-05
57121.0320,1.013962,1.000060,9.550e-05
57121.0520,1.013976,1.000069,9.550e-05
57121.0930,1.014032,1.000116,9.550e-05
57121.1130,1.013851,0.999933,9.550e-05
57121.1540,1.014050,1.000119,9.550e-05
57121.1750,1.013924,0.999990,9.550e-05
57121.1950,1.014005,1.000065,9.550e-05
57121.2150,1.014181,1.000234,9.550e-05
57121.2360,1.013925,0.999977,9.550e-05
57121.2560,1.013929,0.999976,9.550e-05
57121.2770,1.013948,0.999990,9.550e-05
57121.2970,1.013934,0.999972,9.550e-05
57121.3380,1.013912,0.999941,9.550e-05
57121.3580,1.013919,0.999943,9.550e-05
57121.3790,1.013959,0.999978,9.550e-05
57121.3990,1.013996,1.000010,9.550e-05
57121.4200,1.014004,1.000013,9.550e-05
57121.4400,1.013973,0.999978,9.550e-05
57121.4610,1.013911,0.999912,9.550e-05
57121.4810,1.013807,0.999805,9.550e-05
57121.5010,1.013937,0.999929,9.550e-05
57121.5220,1.013931,0.999918,9.550e-05
57121.5420,1.013961,0.999943,9.550e-05
57121.5830,1.013988,0.999961,9.550e-05
57121.6040,1.013907,0.999876,9.550e-05
57121.6240,1.014131,1.000092,9.550e-05
57121.6450,1.014051,1.000009,9.550e-05
57121.6650,1.014049,1.000002,9.550e-05
57121.6850,1.014260,1.000205,9.550e-05
57121.7060,1.014061,1.000004,9.550e-05
57121.7260,1.014058,0.999996,9.550e-05
57121.7470,1.014133,1.000066,9.550e-05
57121.7670,1.013989,0.999918,9.550e-05
57121.7880,1.014145,1.000068,9.550e-05
57121.8280,1.013981,0.999895,9.550e-05
57121.8490,1.014029,0.999938,9.550e-05
57121.8690,1.014145,1.000048,9.550e-05
57121.8900,1.014029,0.999928,9.550e-05
57121.9100,1.014193,1.000085,9.550e-05
57121.9310,1.014200,1.000086,9.550e-05
57121.9510,1.014085,0.999967,9.550e-05
57121.9710,1.014131,1.000007,9.550e-05
57121.9920,1.014185,1.000055,9.550e-05
57122.0120,1.014188,1.000053,9.550e-05
57122.0330,1.014181,1.000040,9.550e-05
57122.0740,1.014008,0.999859,9.550e-05
57122.0940,1.014027,0.999871,9.550e-05
57122.1140,1.014294,1.000129,9.550e-05
57122.1350,1.014062,0.999893,9.550e-05
57122.1550,1.014029,0.999855,9.550e-05
57122.1760,1.014304,1.000120,9.550e-05
57122.1960,1.014178,0.999990,9.550e-05
57122.2170,1.014208,1.000014,9.550e-05
57122.2370,1.014269,1.000067,9.550e-05
57122.2570,1.014162,0.999955,9.550e-05
57122.2780,1.014307,1.000092,9.550e-05
57122.3190,1.014383,1.000153,9.550e-05
57122.3600,1.014193,0.999953,9.550e-05
57122.3800,1.014169,0.999923,9.550e-05
57122.4000,1.014307,1.000052,9.550e-05
57122.4210,1.014261,1.000000,9.550e-05
57122.4410,1.014260,0.999992,9.550e-05
57122.4620,1.014232,0.999958,9.550e-05
57122.4820,1.014283,1.000001,9.550e-05
57122.5030,1.014225,0.999937,9.550e-05
57122.5230,1.014353,1.000056,9.550e-05
57122.5640,1.014455,1.000142,9.550e-05
57122.5840,1.014515,1.000194,9.550e-05
57122.6050,1.014494,1.000166,9.550e-05
57122.6250,1.014237,0.999906,9.550e-05
57122.6460,1.014225,0.999887,9.550e-05
57122.6660,1.014383,1.000035,9.550e-05
57122.6870,1.014391,1.000035,9.550e-05
57122.7070,1.014338,0.999976,9.550e-05
57122.7270,1.014237,0.999869,9.550e-05
57122.7480,1.014110,0.999736,9.550e-05
57122.7680,1.014386,1.000001,9.550e-05
57122.8090,1.014457,1.000056,9.550e-05
57122.8300,1.014498,1.000089,9.550e-05
57122.8500,1.014511,1.000094,9.550e-05
57122.8700,1.014437,1.000013,9.550e-05
57122.8910,1.014461,1.000029,9.550e-05
57122.9110,1.014454,1.000015,9.550e-05
57122.9320,1.014300,0.999856,9.550e-05
57122.9520,1.014296,0.999844,9.550e-05
57122.9730,1.014283,0.999824,9.550e-05
57122.9930,1.014483,1.000014,9.550e-05
57123.0130,1.014475,0.999998,9.550e-05
57123.0540,1.014445,0.999953,9.550e-05
57123.0750,1.014561,1.000060,9.550e-05
57123.0950,1.014622,1.000113,9.550e-05
57123.1160,1.014570,1.000054,9.550e-05
57123.1360,1.014607,1.000083,9.550e-05
57123.1560,1.014455,0.999926,9.550e-05
57123.1770,1.014408,0.999872,9.550e-05
57123.1970,1.014580,1.000033,9.550e-05
57123.2180,1.014495,0.999943,9.550e-05
57123.2380,1.014462,0.999902,9.550e-05
57123.2590,1.014589,1.000021,9.550e-05
57123.2990,1.014604,1.000021,9.550e-05
57123.3200,1.014720,1.000128,9.550e-05
57123.3400,1.014651,1.000052,9.550e-05
57123.3610,1.014760,1.000152,9.550e-05
57123.3810,1.014557,0.999946,9.550e-05
57123.4020,1.014655,1.000036,9.550e-05
57123.4220,1.014781,1.000153,9.550e-05
57123.4420,1.014567,0.999935,9.550e-05
57123.4630,1.014646,1.000006,9.550e-05
57123.4830,1.014674,1.000027,9.550e-05
57123.5040,1.014550,0.999898,9.550e-05
57123.5240,1.014747,1.000086,9.550e-05
57123.5450,1.014433,0.999769,9.550e-05
57123.5650,1.014786,1.000111,9.550e-05
57123.5860,1.014668,0.999988,9.550e-05
57123.6060,1.014741,1.000054,9.550e-05
57123.6260,1.014710,1.000018,9.550e-05
57123.6470,1.014781,1.000081,9.550e-05
57123.6670,1.014833,1.000127,9.550e-05
57123.6880,1.014708,0.999997,9.550e-05
57123.7080,1.014650,0.999934,9.550e-05
57123.7290,1.014715,0.999992,9.550e-05
57123.7490,1.014761,1.000032,9.550e-05
57123.7900,1.014852,1.000110,9.550e-05
57123.8100,1.014736,0.999991,9.550e-05
57123.8310,1.014729,0.999977,9.550e-05
57123.8510,1.014747,0.999990,9.550e-05
57123.8720,1.014789,1.000025,9.550e-05
57123.8920,1.014878,1.000109,9.550e-05
57123.9120,1.014574,0.999803,9.550e-05
57123.9330,1.014785,1.000005,9.550e-05
57123.9530,1.014735,0.999950,9.550e-05
57123.9740,1.014691,0.999902,9.550e-05
57123.9940,1.014753,0.999958,9.550e-05
57124.0350,1.014853,1.000045,9.550e-05
57124.0550,1.014737,0.999926,9.550e-05
57124.0760,1.014742,0.999925,9.550e-05
57124.0960,1.014616,0.999796,9.550e-05
57124.1170,1.014759,0.999931,9.550e-05
57124.1370,1.014973,1.000137,9.550e-05
57124.1580,1.014634,0.999797,9.550e-05
57124.1780,1.014903,1.000056,9.550e-05
57124.1980,1.014789,0.999939,9.550e-05
57124.2190,1.014879,1.000021,9.550e-05
57124.2390,1.014857,0.999994,9.550e-05
57124.3010,1.014743,0.999864,9.550e-05
57124.3210,1.014927,1.000039,9.550e-05
57124.3410,1.014959,1.000065,9.550e-05
57124.3620,1.014891,0.999992,9.550e-05
57124.3820,1.014856,0.999951,9.550e-05
57124.4030,1.015074,1.000159,9.550e-05
57124.4230,1.014945,1.000026,9.550e-05
57124.4440,1.014813,0.999890,9.550e-05
57124.4640,1.015111,1.000177,9.550e-05
57124.4850,1.014766,0.999830,9.550e-05
57124.5250,1.015114,1.000160,9.550e-05
57124.5460,1.015174,1.000213,9.550e-05
57124.5660,1.014943,0.999979,9.550e-05
57124.5870,1.015027,1.000055,9.550e-05
57124.6070,1.014903,0.999927,9.550e-05
57124.6280,1.015165,1.000179,9.550e-05
57124.6480,1.015137,1.000145,9.550e-05
57124.6680,1.014950,0.999955,9.550e-05
57124.6890,1.015107,1.000103,9.550e-05
57124.7090,1.015006,0.999997,9.550e-05
57124.7300,1.015055,1.000040,9.550e-05
57124.7710,1.015016,0.999990,9.550e-05
57124.7910,1.015134,1.000101,9.550e-05
57124.8110,1.014990,0.999953,9.550e-05
57124.8320,1.015186,1.000141,9.550e-05
57124.8520,1.014881,0.999835,9.550e-05
57124.8730,1.014940,0.999888,9.550e-05
57124.8930,1.014845,0.999789,9.550e-05
57124.9140,1.015113,1.000049,9.550e-05
57124.9340,1.014966,0.999899,9.550e-05
57124.9540,1.015044,0.999972,9.550e-05
57124.9750,1.014960,0.999885,9.550e-05
57125.0160,1.014995,0.999912,9.550e-05
57125.0360,1.015085,0.999997,9.550e-05
57125.0570,1.015103,1.000011,9.550e-05
57125.0770,1.015148,1.000053,9.550e-05
57125.0970,1.015205,1.000106,9.550e-05
57125.1180,1.015161,1.000060,9.550e-05
57125.1380,1.014215,0.999126,9.550e-05
57125.1590,1.014265,0.999174,9.550e-05
57125.1790,1.014272,0.999179,9.550e-05
57125.2000,1.014086,0.998994,9.550e-05
57125.2200,1.013982,0.998890,9.550e-05
57125.2610,1.014175,0.999079,9.550e-05
57125.2810,1.014273,0.999174,9.550e-05
57125.3020,1.014612,0.999507,9.550e-05
57125.3220,1.015138,1.000025,9.550e-05
57125.3430,1.015087,0.999975,9.550e-05
57125.3630,1.015027,0.999915,9.550e-05
57125.3840,1.014944,0.999834,9.550e-05
57125.4040,1.015158,1.000044,9.550e-05
57125.4240,1.015107,0.999995,9.550e-05
57125.4450,1.015058,0.999946,9.550e-05
57125.4650,1.014921,0.999811,9.550e-05
57125.5060,1.015115,1.000003,9.550e-05
57125.5270,1.015005,0.999895,9.550e-05
57125.5470,1.015126,1.000014,9.550e-05
57125.5670,1.015093,0.999982,9.550e-05
57125.5880,1.015255,1.000142,9.550e-05
57125.6080,1.015086,0.999975,9.550e-05
57125.6290,1.015205,1.000094,9.550e-05
57125.6490,1.015210,1.000099,9.550e-05
57125.6700,1.015075,0.999966,9.550e-05
57125.6900,1.015194,1.000083,9.550e-05
57125.7100,1.015153,1.000043,9.550e-05
57125.7510,1.015309,1.000196,9.550e-05
57125.7720,1.015133,1.000023,9.550e-05
57125.7920,1.015005,0.999896,9.550e-05
57125.8130,1.015092,0.999982,9.550e-05
57125.8330,1.015150,1.000038,9.550e-05
57125.8530,1.014949,0.999839,9.550e-05
57125.8740,1.015306,1.000190,9.550e-05
57125.8940,1.015008,0.999895,9.550e-05
57125.9150,1.015115,0.999999,9.550e-05
57125.9350,1.015106,0.999988,9.550e-05
57125.9560,1.015106,0.999987,9.550e-05
57125.9960,1.015093,0.999971,9.550e-05
57126.0170,1.015027,0.999903,9.550e-05
57126.0370,1.015050,0.999924,9.550e-05
57126.0580,1.015187,1.000057,9.550e-05
57126.0780,1.015317,1.000183,9.550e-05
57126.0990,1.015160,1.000025,9.550e-05
57126.1190,1.015136,0.999999,9.550e-05
57126.1390,1.015191,1.000051,9.550e-05
57126.1600,1.015038,0.999897,9.550e-05
57126.1800,1.014877,0.999736,9.550e-05
57126.2010,1.015189,1.000041,9.550e-05
57126.2420,1.015062,0.999911,9.550e-05
57126.2620,1.015286,1.000128,9.550e-05
57126.2820,1.015108,0.999950,9.550e-05
57126.3030,1.015100,0.999940,9.550e-05
57126.3230,1.015252,1.000087,9.550e-05
57126.3440,1.015294,1.000126,9.550e-05
57126.3640,1.015138,0.999970,9.550e-05
57126.3850,1.015244,1.000072,9.550e-05
57126.4050,1.015405,1.000228,9.550e-05
57126.4260,1.015100,0.999926,9.550e-05
57126.4460,1.015165,0.999988,9.550e-05
57126.4870,1.015077,0.999896,9.550e-05
57126.5070,1.015124,0.999941,9.550e-05
57126.5280,1.015292,1.000104,9.550e-05
57126.5480,1.015164,0.999977,9.550e-05
57126.5690,1.015032,0.999845,9.550e-05
57126.5890,1.015235,1.000044,9.550e-05
57126.6090,1.015134,0.999943,9.550e-05
57126.6300,1.015192,1.000000,9.550e-05
57126.6500,1.015100,0.999909,9.550e-05
57126.6710,1.015206,1.000012,9.550e-05
57126.6910,1.015326,1.000130,9.550e-05
57126.7320,1.015149,0.999954,9.550e-05
57126.7520,1.015208,1.000012,9.550e-05
57126.7730,1.015311,1.000114,9.550e-05
57126.7930,1.015094,0.999900,9.550e-05
57126.8140,1.015233,1.000038,9.550e-05
57126.8340,1.015299,1.000103,9.550e-05
57126.8550,1.015213,1.000019,9.550e-05
57126.8750,1.015075,0.999883,9.550e-05
57126.8950,1.015198,1.000006,9.550e-05
57126.9160,1.015147,0.999956,9.550e-05
57126.9360,1.015020,0.999832,9.550e-05
57126.9570,1.015269,1.000079,9.550e-05
57126.9770,1.015237,1.000048,9.550e-05
57126.9980,1.015099,0.999913,9.550e-05
57127.0180,1.015244,1.000058,9.550e-05
57127.0380,1.015150,0.999967,9.550e-05
57127.0590,1.015153,0.999971,9.550e-05
57127.0790,1.015388,1.000204,9.550e-05
57127.1000,1.015299,1.000118,9.550e-05
57127.1200,1.015159,0.999982,9.550e-05
57127.1410,1.015237,1.000061,9.550e-05
57127.1610,1.015267,1.000092,9.550e-05
57127.1810,1.015187,1.000014,9.550e-05
57127.2220,1.014980,0.999815,9.550e-05
57127.2430,1.015274,1.000106,9.550e-05
57127.2630,1.015152,0.999988,9.550e-05
57127.2840,1.015109,0.999947,9.550e-05
57127.3040,1.014962,0.999805,9.550e-05
57127.3250,1.015347,1.000186,9.550e-05
57127.3450,1.015050,0.999896,9.550e-05
57127.3650,1.015133,0.999979,9.550e-05
57127.3860,1.015067,0.999916,9.550e-05
57127.4060,1.015123,0.999974,9.550e-05
57127.4270,1.015094,0.999946,9.550e-05
57127.4680,1.015025,0.999882,9.550e-05
57127.4880,1.015027,0.999886,9.550e-05
57127.5080,1.015112,0.999972,9.550e-05
57127.5290,1.015159,1.000020,9.550e-05
57127.5490,1.015147,1.000011,9.550e-05
57127.5700,1.015209,1.000074,9.550e-05
57127.5900,1.015247,1.000113,9.550e-05
57127.6110,1.015180,1.000048,9.550e-05
57127.6310,1.015139,1.000010,9.550e-05
57127.6510,1.015196,1.000068,9.550e-05
57127.6720,1.015212,1.000086,9.550e-05
57127.7130,1.015092,0.999970,9.550e-05
57127.7330,1.015044,0.999925,9.550e-05
57127.7540,1.015111,0.999993,9.550e-05
57127.7740,1.015166,1.000048,9.550e-05
57127.7940,1.015007,0.999893,9.550e-05
57127.8150,1.015273,1.000157,9.550e-05
57127.8350,1.014972,0.999861,9.550e-05
57127.8560,1.015310,1.000195,9.550e-05
57127.8760,1.015125,1.000014,9.550e-05
57127.8970,1.015087,0.999979,9.550e-05
57127.9170,1.015053,0.999946,9.550e-05
57127.9780,1.015154,1.000049,9.550e-05
57127.9990,1.015027,0.999925,9.550e-05
57128.0190,1.015180,1.000076,9.550e-05
57128.0400,1.015123,1.000021,9.550e-05
57128.0600,1.015172,1.000069,9.550e-05
57128.0800,1.015065,0.999964,9.550e-05
57128.1010,1.015106,1.000006,9.550e-05
57128.1210,1.015132,1.000031,9.550e-05
57128.1420,1.015072,0.999973,9.550e-05
57128.1620,1.015004,0.999906,9.550e-05
57128.2030,1.015203,1.000102,9.550e-05
57128.2240,1.015071,0.999972,9.550e-05
57128.2440,1.015117,1.000017,9.550e-05
57128.2640,1.015092,0.999993,9.550e-05
57128.2850,1.015056,0.999957,9.550e-05
57128.3050,1.015148,1.000047,9.550e-05
57128.3260,1.015076,0.999976,9.550e-05
57128.3460,1.015308,1.000204,9.550e-05
57128.3670,1.015065,0.999965,9.550e-05
57128.3870,1.015167,1.000065,9.550e-05
57128.4070,1.015035,0.999935,9.550e-05
57128.4480,1.015145,1.000042,9.550e-05
57128.4690,1.015071,0.999968,9.550e-05
57128.4890,1.015000,0.999898,9.550e-05
57128.5100,1.015043,0.999940,9.550e-05
57128.5300,1.015064,0.999960,9.550e-05
57128.5500,1.015036,0.999930,9.550e-05
57128.5710,1.015140,1.000033,9.550e-05
57128.5910,1.015281,1.000171,9.550e-05
57128.6120,1.014998,0.999891,9.550e-05
57128.6320,1.015061,0.999953,9.550e-05
57128.6530,1.015010,0.999902,9.550e-05
57128.6930,1.015028,0.999918,9.550e-05
57128.7140,1.015029,0.999918,9.550e-05
57128.7340,1.015071,0.999959,9.550e-05
57128.7550,1.015007,0.999895,9.550e-05
57128.7750,1.015134,1.000019,9.550e-05
57128.7960,1.014987,0.999874,9.550e-05
57128.8160,1.015144,1.000028,9.550e-05
57128.8360,1.015043,0.999928,9.550e-05
57128.8570,1.015171,1.000053,9.550e-05
57128.8770,1.015092,0.999974,9.550e-05
57128.8980,1.015235,1.000115,9.550e-05
57128.9390,1.015090,0.999971,9.550e-05
57128.9590,1.015025,0.999907,9.550e-05
57128.9790,1.015141,1.000021,9.550e-05
57129.0000,1.015272,1.000149,9.550e-05
57129.0200,1.015000,0.999880,9.550e-05
57129.0410,1.015270,1.000147,9.550e-05
57129.0610,1.015054,0.999933,9.550e-05
57129.0820,1.015254,1.000130,9.550e-05
57129.1020,1.015130,1.000008,9.550e-05
57129.1220,1.015306,1.000181,9.550e-05
57129.1430,1.015190,1.000066,9.550e-05
57129.1840,1.015186,1.000061,9.550e-05
57129.2040,1.015207,1.000082,9.550e-05
57129.2250,1.015085,0.999962,9.550e-05
57129.2450,1.015130,1.000006,9.550e-05
57129.2660,1.015149,1.000024,9.550e-05
57129.2860,1.015168,1.000043,9.550e-05
57129.3060,1.015132,1.000007,9.550e-05
57129.3270,1.015038,0.999915,9.550e-05
57129.3470,1.015083,0.999958,9.550e-05
57129.3680,1.015235,1.000108,9.550e-05
57129.3880,1.015186,1.000060,9.550e-05
57129.4290,1.015033,0.999909,9.550e-05
57129.4490,1.015057,0.999933,9.550e-05
57129.4700,1.015191,1.000065,9.550e-05
57129.4900,1.015022,0.999898,9.550e-05
57129.5110,1.015161,1.000035,9.550e-05
57129.5310,1.015201,1.000075,9.550e-05
57129.5520,1.015183,1.000057,9.550e-05
57129.5720,1.015234,1.000107,9.550e-05
57129.5920,1.015169,1.000043,9.550e-05
57129.6130,1.015062,0.999938,9.550e-05
57129.6330,1.015122,0.999997,9.550e-05
57129.6540,1.015094,0.999970,9.550e-05
57129.6740,1.015063,0.999939,9.550e-05
57129.6950,1.015193,1.000067,9.550e-05
57129.7150,1.015089,0.999965,9.550e-05
57129.7350,1.015114,0.999989,9.550e-05
57129.7560,1.015095,0.999970,9.550e-05
57129.7760,1.015056,0.999932,9.550e-05
57129.7970,1.015112,0.999987,9.550e-05
57129.8170,1.015092,0.999967,9.550e-05
57129.8380,1.015069,0.999945,9.550e-05
57129.8580,1.015310,1.000182,9.550e-05
57129.8780,1.015053,0.999929,9.550e-05
57129.9190,1.015030,0.999906,9.550e-05
57129.9400,1.014963,0.999839,9.550e-05
57129.9600,1.015053,0.999928,9.550e-05
57129.9810,1.015225,1.000097,9.550e-05
57130.0010,1.015099,0.999973,9.550e-05
57130.0210,1.015033,0.999908,9.550e-05
57130.0420,1.015169,1.000041,9.550e-05
57130.0620,1.015161,1.000033,9.550e-05
57130.0830,1.015009,0.999882,9.550e-05
57130.1030,1.015063,0.999934,9.550e-05
57130.1240,1.015215,1.000084,9.550e-05
57130.1650,1.015141,1.000009,9.550e-05
57130.1850,1.015267,1.000133,9.550e-05
57130.2050,1.015084,0.999951,9.550e-05
57130.2260,1.015135,1.000000,9.550e-05
57130.2460,1.015190,1.000054,9.550e-05
57130.2670,1.015024,0.999889,9.550e-05
57130.2870,1.015161,1.000023,9.550e-05
57130.3080,1.015151,1.000011,9.550e-05
57130.3280,1.015064,0.999924,9.550e-05
57130.3480,1.015079,0.999937,9.550e-05
57130.3690,1.015173,1.000028,9.550e-05
57130.4100,1.015187,1.000039,9.550e-05
57130.4300,1.015260,1.000109,9.550e-05
57130.4510,1.015118,0.999967,9.550e-05
57130.4710,1.015165,1.000011,9.550e-05
57130.4910,1.015109,0.999954,9.550e-05
57130.5120,1.015132,0.999974,9.550e-05
57130.5320,1.015153,0.999992,9.550e-05
57130.5530,1.015101,0.999940,9.550e-05
57130.5730,1.015130,0.999965,9.550e-05
57130.5940,1.015345,1.000175,9.550e-05
57130.6140,1.015264,1.000094,9.550e-05
57130.6340,1.015052,0.999882,9.550e-05
57130.6550,1.015116,0.999943,9.550e-05
57130.6750,1.015255,1.000078,9.550e-05
57130.6960,1.015311,1.000131,9.550e-05
57130.7160,1.015278,1.000097,9.550e-05
57130.7370,1.015228,1.000045,9.550e-05
57130.7570,1.015194,1.000010,9.550e-05
57130.7770,1.015068,0.999884,9.550e-05
57130.7980,1.015206,1.000018,9.550e-05
57130.8180,1.015086,0.999898,9.550e-05
57130.8390,1.015244,1.000053,9.550e-05
57130.8590,1.015231,1.000039,9.550e-05
57130.9000,1.015191,0.999997,9.550e-05
57130.9200,1.015254,1.000059,9.550e-05
57130.9410,1.015467,1.000268,9.550e-05
57130.9610,1.015163,0.999968,9.550e-05
57130.9820,1.015247,1.000050,9.550e-05
57131.0020,1.015300,1.000103,9.550e-05
57131.0230,1.015019,0.999826,9.550e-05
57131.0430,1.015139,0.999944,9.550e-05
57131.0640,1.015228,1.000032,9.550e-05
57131.0840,1.015170,0.999977,9.550e-05
57131.1040,1.015022,0.999832,9.550e-05
57131.1450,1.015271,1.000080,9.550e-05
57131.1660,1.015109,0.999923,9.550e-05
57131.1860,1.015272,1.000086,9.550e-05
57131.2070,1.015031,0.999852,9.550e-05
57131.2270,1.015255,1.000074,9.550e-05
57131.2470,1.015131,0.999956,9.550e-05
57131.2680,1.015182,1.000009,9.550e-05
57131.2880,1.015287,1.000116,9.550e-05
57131.3090,1.015229,1.000063,9.550e-05
57131.3290,1.015150,0.999988,9.550e-05
57131.3500,1.015120,0.999962,9.550e-05
57131.3700,1.015208,1.000053,9.550e-05
57131.3900,1.015047,0.999898,9.550e-05
57131.4110,1.015109,0.999964,9.550e-05
57131.4310,1.015108,0.999967,9.550e-05
57131.4520,1.014943,0.999809,9.550e-05
57131.4720,1.014954,0.999824,9.550e-05
57131.4930,1.015028,0.999902,9.550e-05
57131.5130,1.015102,0.999979,9.550e-05
57131.5330,1.015022,0.999905,9.550e-05
57131.5540,1.015105,0.999991,9.550e-05
57131.5740,1.015161,1.000051,9.550e-05
57131.5950,1.015223,1.000116,9.550e-05
57131.6360,1.015059,0.999963,9.550e-05
57131.6560,1.015036,0.999946,9.550e-05
57131.6760,1.015272,1.000182,9.550e-05
57131.6970,1.015226,1.000141,9.550e-05
57131.7170,1.015094,1.000015,9.550e-05
57131.7380,1.015118,1.000043,9.550e-05
57131.7580,1.015020,0.999950,9.550e-05
57131.7790,1.015008,0.999942,9.550e-05
57131.7990,1.015252,1.000186,9.550e-05
57131.8190,1.015091,1.000030,9.550e-05
57131.8400,1.015082,1.000025,9.550e-05
57131.8810,1.015046,0.999994,9.550e-05
57131.9010,1.015105,1.000055,9.550e-05
57131.9220,1.015088,1.000040,9.550e-05
57131.9420,1.015043,0.999998,9.550e-05
57131.9630,1.014951,0.999909,9.550e-05
57131.9830,1.014916,0.999876,9.550e-05
57132.0030,1.015083,1.000042,9.550e-05
57132.0240,1.015050,1.000011,9.550e-05
57132.0440,1.015099,1.000060,9.550e-05
57132.0650,1.015069,1.000032,9.550e-05
57132.0850,1.015154,1.000116,9.550e-05
57132.1260,1.015127,1.000092,9.550e-05
57132.1460,1.014916,0.999885,9.550e-05
57132.1670,1.014843,0.999814,9.550e-05
57132.1870,1.015050,1.000018,9.550e-05
57132.2080,1.014974,0.999944,9.550e-05
57132.2280,1.014916,0.999888,9.550e-05
57132.2490,1.015076,1.000047,9.550e-05
57132.2690,1.014915,0.999890,9.550e-05
57132.2890,1.015105,1.000077,9.550e-05
57132.3100,1.015128,1.000101,9.550e-05
57132.3300,1.015112,1.000087,9.550e-05
57132.3710,1.014931,0.999912,9.550e-05
57132.3920,1.015126,1.000106,9.550e-05
57132.4120,1.014704,0.999692,9.550e-05
57132.4320,1.014987,0.999973,9.550e-05
57132.4530,1.015164,1.000150,9.550e-05
57132.4730,1.014943,0.999936,9.550e-05
57132.4940,1.014960,0.999955,9.550e-05
57132.5140,1.015163,1.000158,9.550e-05
57132.5350,1.015140,1.000140,9.550e-05
57132.5550,1.015073,1.000078,9.550e-05
57132.5750,1.014945,0.999955,9.550e-05
57132.5960,1.014990,1.000005,9.550e-05
57132.6160,1.014889,0.999910,9.550e-05
57132.6370,1.014930,0.999956,9.550e-05


==> anc/tab2.txt <==
#time: observation time in BJD-2.4e6
#
#flux: relative flux after removal of K2 thruster firings 
#      and other high-frequency systematic signals
#
#flatflux: relative flux of flattened light curve after removal 
#          of remaining low-frequency signals with methods described
#          in Section 2.1
#
#errflux: error associated with the relative flux observations - 
#         calculated as described in Section 2.1
#
time,flux,flatflux,errflux
57393.7440,1.000534,1.000005,6.061e-05
57393.7650,1.000501,0.999979,6.061e-05
57393.7850,1.000541,1.000025,6.061e-05
57393.8050,1.000435,0.999925,6.061e-05
57393.8260,1.000434,0.999931,6.061e-05
57393.8460,1.000608,1.000112,6.061e-05
57393.8870,1.000637,1.000153,6.061e-05
57393.9080,1.000446,0.999967,6.061e-05
57393.9280,1.000455,0.999983,6.061e-05
57393.9480,1.000417,0.999951,6.061e-05
57394.0100,1.000417,0.999968,6.061e-05
57394.0300,1.000490,1.000047,6.061e-05
57394.0510,1.000404,0.999966,6.061e-05
57394.0710,1.000383,0.999950,6.061e-05
57394.0910,1.000333,0.999906,6.061e-05
57394.1120,1.000355,0.999933,6.061e-05
57394.1320,1.000491,1.000075,6.061e-05
57394.1530,1.000523,1.000112,6.061e-05
57394.1730,1.000528,1.000122,6.061e-05
57394.1940,1.000407,1.000006,6.061e-05
57394.2350,1.000358,0.999967,6.061e-05
57394.2550,1.000272,0.999886,6.061e-05
57394.2750,1.000362,0.999981,6.061e-05
57394.2960,1.000382,1.000006,6.061e-05
57394.3160,1.000450,1.000080,6.061e-05
57394.3370,1.000499,1.000133,6.061e-05
57394.3570,1.000427,1.000066,6.061e-05
57394.3780,1.000300,0.999944,6.061e-05
57394.3980,1.000307,0.999956,6.061e-05
57394.4180,1.000219,0.999873,6.061e-05
57394.4390,1.000267,0.999925,6.061e-05
57394.4800,1.000265,0.999933,6.061e-05
57394.5000,1.000315,0.999988,6.061e-05
57394.5210,1.000426,1.000104,6.061e-05
57394.5410,1.000364,1.000046,6.061e-05
57394.5610,1.000458,1.000145,6.061e-05
57394.5820,1.000254,0.999946,6.061e-05
57394.6020,1.000283,0.999980,6.061e-05
57394.6230,1.000193,0.999894,6.061e-05
57394.6430,1.000194,0.999899,6.061e-05
57394.6640,1.000209,0.999920,6.061e-05
57394.6840,1.000255,0.999970,6.061e-05
57394.7250,1.000327,1.000051,6.061e-05
57394.7450,1.000306,1.000034,6.061e-05
57394.7660,1.000307,1.000040,6.061e-05
57394.7860,1.000285,1.000022,6.061e-05
57394.8070,1.000263,1.000005,6.061e-05
57394.8270,1.000226,0.999973,6.061e-05
57394.8470,1.000248,0.999999,6.061e-05
57394.8680,1.000185,0.999940,6.061e-05
57394.8880,1.000326,1.000085,6.061e-05
57394.9090,1.000336,1.000099,6.061e-05
57394.9290,1.000384,1.000152,6.061e-05
57394.9700,1.000224,1.000000,6.061e-05
57394.9910,1.000232,1.000012,6.061e-05
57395.0110,1.000194,0.999979,6.061e-05
57395.0310,1.000277,1.000065,6.061e-05
57395.0520,1.000086,0.999879,6.061e-05
57395.0720,1.000177,0.999973,6.061e-05
57395.0930,1.000152,0.999952,6.061e-05
57395.1130,1.000201,1.000005,6.061e-05
57395.1340,1.000244,1.000052,6.061e-05
57395.1540,1.000206,1.000017,6.061e-05
57395.1740,1.000180,0.999995,6.061e-05
57395.2150,1.000113,0.999936,6.061e-05
57395.2360,1.000191,1.000016,6.061e-05
57395.2560,1.000145,0.999974,6.061e-05
57395.2770,1.000195,1.000028,6.061e-05
57395.2970,1.000191,1.000026,6.061e-05
57395.3170,1.000121,0.999961,6.061e-05
57395.3380,1.000162,1.000004,6.061e-05
57395.3580,1.000165,1.000010,6.061e-05
57395.3790,1.000167,1.000015,6.061e-05
57395.3990,1.000202,1.000053,6.061e-05
57395.4200,1.000093,0.999947,6.061e-05
57395.4600,1.000171,1.000031,6.061e-05
57395.4810,1.000112,0.999975,6.061e-05
57395.5010,1.000134,0.999999,6.061e-05
57395.5220,1.000077,0.999945,6.061e-05
57395.5420,1.000125,0.999995,6.061e-05
57395.5630,1.000097,0.999970,6.061e-05
57395.5830,1.000111,0.999986,6.061e-05
57395.6030,1.000092,0.999970,6.061e-05
57395.6240,1.000159,1.000040,6.061e-05
57395.6440,1.000200,1.000083,6.061e-05
57395.6650,1.000082,0.999967,6.061e-05
57395.7060,1.000076,0.999966,6.061e-05
57395.7260,1.000076,0.999968,6.061e-05
57395.7470,1.000090,0.999985,6.061e-05
57395.7670,1.000046,0.999942,6.061e-05
57395.7870,1.000040,0.999939,6.061e-05
57395.8080,1.000093,0.999993,6.061e-05
57395.8280,1.000113,1.000016,6.061e-05
57395.8490,1.000112,1.000017,6.061e-05
57395.8690,1.000149,1.000056,6.061e-05
57395.8900,1.000089,0.999998,6.061e-05
57395.9100,1.000202,1.000113,6.061e-05
57395.9510,1.000075,0.999990,6.061e-05
57395.9710,1.000128,1.000045,6.061e-05
57395.9920,1.000064,0.999983,6.061e-05
57396.0120,1.000136,1.000056,6.061e-05
57396.0330,1.000071,0.999993,6.061e-05
57396.0530,1.000108,1.000033,6.061e-05
57396.0730,1.000066,0.999992,6.061e-05
57396.0940,1.000016,0.999944,6.061e-05
57396.1140,1.000052,0.999982,6.061e-05
57396.1350,1.000022,0.999953,6.061e-05
57396.1550,1.000022,0.999955,6.061e-05
57396.1960,1.000068,1.000004,6.061e-05
57396.2160,1.000039,0.999978,6.061e-05
57396.2370,1.000031,0.999971,6.061e-05
57396.2570,1.000125,1.000067,6.061e-05
57396.2780,1.000088,1.000031,6.061e-05
57396.2980,1.000088,1.000034,6.061e-05
57396.3190,1.000029,0.999976,6.061e-05
57396.3390,1.000081,1.000030,6.061e-05
57396.3590,1.000022,0.999972,6.061e-05
57396.3800,1.000087,1.000039,6.061e-05
57396.4000,1.000079,1.000033,6.061e-05
57396.4410,1.000107,1.000064,6.061e-05
57396.4620,0.999983,0.999941,6.061e-05
57396.4820,1.000030,0.999990,6.061e-05
57396.5030,0.999965,0.999927,6.061e-05
57396.5230,0.999965,0.999928,6.061e-05
57396.5430,1.000037,1.000002,6.061e-05
57396.5640,1.000022,0.999989,6.061e-05
57396.5840,1.000079,1.000048,6.061e-05
57396.6050,1.000042,1.000012,6.061e-05
57396.6250,1.000094,1.000066,6.061e-05
57396.6460,0.999976,0.999950,6.061e-05
57396.6860,1.000018,0.999994,6.061e-05
57396.7070,1.000036,1.000014,6.061e-05
57396.7270,1.000033,1.000012,6.061e-05
57396.7480,1.000036,1.000017,6.061e-05
57396.7680,0.999944,0.999927,6.061e-05
57396.7890,1.000008,0.999992,6.061e-05
57396.8090,1.000088,1.000075,6.061e-05
57396.8290,1.000057,1.000045,6.061e-05
57396.8500,1.000013,1.000002,6.061e-05
57396.8700,1.000062,1.000053,6.061e-05
57396.8910,0.999953,0.999946,6.061e-05
57396.9320,1.000053,1.000050,6.061e-05
57396.9520,0.999982,0.999980,6.061e-05
57396.9720,0.999984,0.999983,6.061e-05
57396.9930,0.999977,0.999978,6.061e-05
57397.0130,1.000003,1.000006,6.061e-05
57397.0340,0.999991,0.999995,6.061e-05
57397.0540,1.000077,1.000083,6.061e-05
57397.0750,0.999928,0.999936,6.061e-05
57397.0950,0.999996,1.000005,6.061e-05
57397.1150,0.999929,0.999940,6.061e-05
57397.1360,0.999884,0.999897,6.061e-05
57397.1770,0.999990,1.000006,6.061e-05
57397.1970,0.999971,0.999989,6.061e-05
57397.2180,1.000034,1.000052,6.061e-05
57397.2380,1.000071,1.000091,6.061e-05
57397.2580,0.999979,1.000001,6.061e-05
57397.2790,0.999945,0.999968,6.061e-05
57397.2990,0.999950,0.999974,6.061e-05
57397.3200,0.999930,0.999956,6.061e-05
57397.3400,0.999996,1.000023,6.061e-05
57397.3610,0.999944,0.999973,6.061e-05
57397.3810,0.999993,1.000023,6.061e-05
57397.4220,0.999978,1.000011,6.061e-05
57397.4420,0.999959,0.999993,6.061e-05
57397.4630,0.999889,0.999925,6.061e-05
57397.4830,0.999882,0.999919,6.061e-05
57397.5040,1.000008,1.000046,6.061e-05
57397.5240,1.000012,1.000051,6.061e-05
57397.5450,1.000036,1.000076,6.061e-05
57397.5650,1.000063,1.000105,6.061e-05
57397.5850,0.999891,0.999934,6.061e-05
57397.6060,0.999872,0.999915,6.061e-05
57397.6260,0.999872,0.999916,6.061e-05
57397.6670,0.999925,0.999972,6.061e-05
57397.6880,0.999980,1.000028,6.061e-05
57397.7080,0.999997,1.000045,6.061e-05
57397.7280,1.000089,1.000138,6.061e-05
57397.7490,0.999976,1.000026,6.061e-05
57397.7690,0.999904,0.999956,6.061e-05
57397.7900,0.999829,0.999882,6.061e-05
57397.8100,0.999881,0.999934,6.061e-05
57397.8310,1.000017,1.000071,6.061e-05
57397.8510,0.999954,1.000009,6.061e-05
57397.8710,1.000075,1.000131,6.061e-05
57397.9330,0.999938,0.999998,6.061e-05
57397.9530,0.999973,1.000033,6.061e-05
57397.9740,0.999979,1.000041,6.061e-05
57397.9940,0.999981,1.000044,6.061e-05
57398.0140,0.999987,1.000050,6.061e-05
57398.0350,0.999870,0.999934,6.061e-05
57398.0550,0.999920,0.999985,6.061e-05
57398.0760,0.999890,0.999957,6.061e-05
57398.0960,0.999892,0.999960,6.061e-05
57398.1170,0.999830,0.999898,6.061e-05
57398.1580,0.999930,1.000001,6.061e-05
57398.1780,0.999914,0.999987,6.061e-05
57398.1980,0.999985,1.000059,6.061e-05
57398.2190,0.999889,0.999964,6.061e-05
57398.2390,0.999912,0.999989,6.061e-05
57398.2600,0.999964,1.000042,6.061e-05
57398.2800,0.999920,0.999999,6.061e-05
57398.3010,0.999878,0.999959,6.061e-05
57398.3210,1.000010,1.000093,6.061e-05
57398.3410,0.999914,0.999997,6.061e-05
57398.3620,0.999953,1.000039,6.061e-05
57398.4030,0.999889,0.999978,6.061e-05
57398.4230,0.999853,0.999943,6.061e-05
57398.4440,0.999940,1.000031,6.061e-05
57398.4640,0.999922,1.000016,6.061e-05
57398.4840,0.999900,0.999995,6.061e-05
57398.5050,0.999897,0.999994,6.061e-05
57398.5250,0.999936,1.000035,6.061e-05
57398.5460,0.999876,0.999977,6.061e-05
57398.5660,0.999885,0.999987,6.061e-05
57398.5870,0.999820,0.999924,6.061e-05
57398.6070,0.999879,0.999985,6.061e-05
57398.6480,0.999884,0.999993,6.061e-05
57398.6680,0.999918,1.000029,6.061e-05
57398.6890,0.999906,1.000018,6.061e-05
57398.7090,0.999917,1.000031,6.061e-05
57398.7300,0.999884,1.000001,6.061e-05
57398.7500,0.999808,0.999926,6.061e-05
57398.7700,0.999866,0.999986,6.061e-05
57398.7910,0.999808,0.999929,6.061e-05
57398.8110,0.999946,1.000069,6.061e-05
57398.8320,0.999859,0.999984,6.061e-05
57398.8520,0.999901,1.000027,6.061e-05
57398.8930,0.999866,0.999995,6.061e-05
57398.9140,0.999919,1.000049,6.061e-05
57398.9340,0.999812,0.999943,6.061e-05
57398.9540,0.999893,1.000026,6.061e-05
57398.9750,0.999675,0.999809,6.061e-05
57398.9950,0.999519,0.999654,6.061e-05
57399.0160,0.999473,0.999610,6.061e-05
57399.0360,0.999448,0.999585,6.061e-05
57399.0570,0.999544,0.999683,6.061e-05
57399.0770,0.999425,0.999564,6.061e-05
57399.0970,0.999294,0.999434,6.061e-05
57399.1380,0.999493,0.999635,6.061e-05
57399.1590,0.999807,0.999950,6.061e-05
57399.1790,0.999885,1.000028,6.061e-05
57399.2000,0.999851,0.999995,6.061e-05
57399.2200,0.999879,1.000023,6.061e-05
57399.2400,0.999916,1.000061,6.061e-05
57399.2610,0.999883,1.000028,6.061e-05
57399.2810,0.999857,1.000003,6.061e-05
57399.3020,0.999837,0.999984,6.061e-05
57399.3220,0.999841,0.999988,6.061e-05
57399.3430,0.999790,0.999937,6.061e-05
57399.3830,0.999896,1.000044,6.061e-05
57399.4040,0.999886,1.000035,6.061e-05
57399.4240,0.999865,1.000014,6.061e-05
57399.4450,0.999822,0.999973,6.061e-05
57399.4650,0.999890,1.000041,6.061e-05
57399.4860,0.999845,0.999996,6.061e-05
57399.5060,0.999861,1.000013,6.061e-05
57399.5260,0.999870,1.000023,6.061e-05
57399.5470,0.999767,0.999920,6.061e-05
57399.5670,0.999856,1.000009,6.061e-05
57399.5880,0.999778,0.999933,6.061e-05
57399.6290,0.999859,1.000015,6.061e-05
57399.6490,0.999865,1.000022,6.061e-05
57399.6690,0.999821,0.999979,6.061e-05
57399.6900,0.999886,1.000045,6.061e-05
57399.7100,0.999887,1.000047,6.061e-05
57399.7310,0.999831,0.999992,6.061e-05
57399.7510,0.999770,0.999932,6.061e-05
57399.7720,0.999787,0.999950,6.061e-05
57399.7920,0.999857,1.000021,6.061e-05
57399.8130,0.999832,0.999998,6.061e-05
57399.8330,0.999753,0.999920,6.061e-05
57399.8940,0.999903,1.000075,6.061e-05
57399.9150,0.999872,1.000045,6.061e-05
57399.9350,0.999837,1.000012,6.061e-05
57399.9560,0.999780,0.999958,6.061e-05
57399.9760,0.999798,0.999977,6.061e-05
57399.9960,0.999740,0.999921,6.061e-05
57400.0170,0.999838,1.000021,6.061e-05
57400.0370,0.999856,1.000041,6.061e-05
57400.0580,0.999762,0.999949,6.061e-05
57400.0780,0.999802,0.999991,6.061e-05
57400.1190,0.999815,1.000009,6.061e-05
57400.1390,0.999816,1.000011,6.061e-05
57400.1600,0.999843,1.000041,6.061e-05
57400.1800,0.999777,0.999976,6.061e-05
57400.2010,0.999834,1.000035,6.061e-05
57400.2210,0.999794,0.999998,6.061e-05
57400.2420,0.999871,1.000077,6.061e-05
57400.2620,0.999838,1.000046,6.061e-05
57400.2820,0.999782,0.999992,6.061e-05
57400.3030,0.999788,1.000000,6.061e-05
57400.3230,0.999778,0.999992,6.061e-05
57400.3640,0.999779,0.999996,6.061e-05
57400.3850,0.999780,0.999999,6.061e-05
57400.4050,0.999769,0.999990,6.061e-05
57400.4250,0.999818,1.000042,6.061e-05
57400.4460,0.999822,1.000047,6.061e-05
57400.4660,0.999761,0.999988,6.061e-05
57400.4870,0.999793,1.000021,6.061e-05
57400.5070,0.999757,0.999986,6.061e-05
57400.5280,0.999825,1.000056,6.061e-05
57400.5480,0.999717,0.999950,6.061e-05
57400.5690,0.999674,0.999908,6.061e-05
57400.6090,0.999791,1.000027,6.061e-05
57400.6300,0.999723,0.999961,6.061e-05
57400.6500,0.999783,1.000022,6.061e-05
57400.6710,0.999703,0.999943,6.061e-05
57400.6910,0.999685,0.999926,6.061e-05
57400.7120,0.999782,1.000024,6.061e-05
57400.7320,0.999772,1.000015,6.061e-05
57400.7520,0.999727,0.999971,6.061e-05
57400.7730,0.999831,1.000076,6.061e-05
57400.7930,0.999695,0.999941,6.061e-05
57400.8140,0.999740,0.999986,6.061e-05
57400.8340,0.999780,1.000027,6.061e-05
57400.8550,0.999730,0.999978,6.061e-05
57400.8750,0.999758,1.000006,6.061e-05
57400.8950,0.999737,0.999986,6.061e-05
57400.9160,0.999767,1.000017,6.061e-05
57400.9360,0.999750,1.000001,6.061e-05
57400.9570,0.999711,0.999962,6.061e-05
57400.9770,0.999784,1.000036,6.061e-05
57400.9980,0.999754,1.000007,6.061e-05
57401.0180,0.999760,1.000014,6.061e-05
57401.0380,0.999822,1.000077,6.061e-05
57401.0590,0.999718,0.999974,6.061e-05
57401.1000,0.999713,0.999970,6.061e-05
57401.1200,0.999743,1.000002,6.061e-05
57401.1410,0.999732,0.999992,6.061e-05
57401.1610,0.999708,0.999969,6.061e-05
57401.1810,0.999725,0.999987,6.061e-05
57401.2020,0.999769,1.000032,6.061e-05
57401.2220,0.999680,0.999945,6.061e-05
57401.2430,0.999782,1.000048,6.061e-05
57401.2630,0.999754,1.000021,6.061e-05
57401.2840,0.999714,0.999982,6.061e-05
57401.3040,0.999837,1.000107,6.061e-05
57401.3450,0.999753,1.000027,6.061e-05
57401.3650,0.999713,0.999989,6.061e-05
57401.3860,0.999740,1.000017,6.061e-05
57401.4060,0.999700,0.999979,6.061e-05
57401.4270,0.999696,0.999977,6.061e-05
57401.4470,0.999685,0.999968,6.061e-05
57401.4680,0.999629,0.999915,6.061e-05
57401.4880,0.999713,1.000000,6.061e-05
57401.5290,0.999752,1.000045,6.061e-05
57401.5490,0.999686,0.999980,6.061e-05
57401.5900,0.999684,0.999983,6.061e-05
57401.6110,0.999718,1.000019,6.061e-05
57401.6310,0.999675,0.999979,6.061e-05
57401.6510,0.999706,1.000011,6.061e-05
57401.6720,0.999632,0.999939,6.061e-05
57401.6920,0.999659,0.999968,6.061e-05
57401.7130,0.999717,1.000029,6.061e-05
57401.7330,0.999597,0.999911,6.061e-05
57401.7540,0.999671,0.999987,6.061e-05
57401.7740,0.999722,1.000040,6.061e-05
57401.7940,0.999783,1.000104,6.061e-05
57401.8350,0.999719,1.000043,6.061e-05
57401.8560,0.999654,0.999980,6.061e-05
57401.8760,0.999671,0.999998,6.061e-05
57401.8970,0.999760,1.000088,6.061e-05
57401.9170,0.999660,0.999990,6.061e-05
57401.9370,0.999646,0.999978,6.061e-05
57401.9580,0.999671,1.000003,6.061e-05
57401.9780,0.999675,1.000009,6.061e-05
57401.9990,0.999730,1.000064,6.061e-05
57402.0190,0.999669,1.000004,6.061e-05
57402.0400,0.999679,1.000016,6.061e-05
57402.0800,0.999718,1.000055,6.061e-05
57402.1010,0.999658,0.999996,6.061e-05
57402.1210,0.999636,0.999974,6.061e-05
57402.1420,0.999646,0.999984,6.061e-05
57402.1620,0.999621,0.999960,6.061e-05
57402.1830,0.999680,1.000017,6.061e-05
57402.2030,0.999663,1.000001,6.061e-05
57402.2240,0.999627,0.999964,6.061e-05
57402.2440,0.999689,1.000025,6.061e-05
57402.2640,0.999690,1.000027,6.061e-05
57402.2850,0.999675,1.000011,6.061e-05
57402.3260,0.999648,0.999982,6.061e-05
57402.4070,0.999606,0.999937,6.061e-05
57402.4280,0.999635,0.999965,6.061e-05
57402.4480,0.999628,0.999957,6.061e-05
57402.4690,0.999656,0.999984,6.061e-05
57402.4890,0.999659,0.999986,6.061e-05
57402.5100,0.999644,0.999969,6.061e-05
57402.5300,0.999652,0.999977,6.061e-05
57402.5500,0.999627,0.999952,6.061e-05
57402.5710,0.999676,0.999999,6.061e-05
57402.5910,0.999667,0.999989,6.061e-05
57402.6120,0.999696,1.000017,6.061e-05
57402.6320,0.999642,0.999962,6.061e-05
57402.6530,0.999687,1.000006,6.061e-05
57402.6730,0.999636,0.999954,6.061e-05
57402.6930,0.999698,1.000015,6.061e-05
57402.7140,0.999651,0.999968,6.061e-05
57402.7340,0.999747,1.000063,6.061e-05
57402.7550,0.999766,1.000082,6.061e-05
57402.7750,0.999785,1.000100,6.061e-05
57402.8160,0.999691,1.000006,6.061e-05
57402.8360,0.999686,1.000000,6.061e-05
57402.8570,0.999767,1.000081,6.061e-05
57402.8770,0.999727,1.000041,6.061e-05
57402.8980,0.999731,1.000045,6.061e-05
57402.9180,0.999673,0.999987,6.061e-05
57402.9390,0.999620,0.999934,6.061e-05
57402.9590,0.999609,0.999923,6.061e-05
57402.9800,0.999625,0.999940,6.061e-05
57403.0000,0.999654,0.999970,6.061e-05
57403.0200,0.999698,1.000014,6.061e-05
57403.0610,0.999655,0.999972,6.061e-05
57403.0820,0.999740,1.000057,6.061e-05
57403.1020,0.999654,0.999972,6.061e-05
57403.1230,0.999678,0.999996,6.061e-05
57403.1430,0.999646,0.999965,6.061e-05
57403.1630,0.999761,1.000080,6.061e-05
57403.1840,0.999702,1.000022,6.061e-05
57403.2040,0.999670,0.999991,6.061e-05
57403.2250,0.999681,1.000003,6.061e-05
57403.2450,0.999649,0.999972,6.061e-05
57403.2660,0.999714,1.000037,6.061e-05
57403.3060,0.999712,1.000037,6.061e-05
57403.3270,0.999667,0.999992,6.061e-05
57403.3470,0.999713,1.000039,6.061e-05
57403.3680,0.999732,1.000059,6.061e-05
57403.3880,0.999709,1.000036,6.061e-05
57403.4090,0.999659,0.999987,6.061e-05
57403.4290,0.999675,1.000003,6.061e-05
57403.4490,0.999689,1.000017,6.061e-05
57403.4700,0.999667,0.999996,6.061e-05
57403.4900,0.999585,0.999915,6.061e-05
57403.5110,0.999635,0.999964,6.061e-05
57403.5310,0.999680,1.000010,6.061e-05
57403.5520,0.999588,0.999918,6.061e-05
57403.5720,0.999656,0.999986,6.061e-05
57403.5920,0.999704,1.000035,6.061e-05
57403.6130,0.999730,1.000061,6.061e-05
57403.6330,0.999617,0.999947,6.061e-05
57403.6540,0.999620,0.999950,6.061e-05
57403.6740,0.999674,1.000004,6.061e-05
57403.6950,0.999661,0.999991,6.061e-05
57403.7150,0.999631,0.999960,6.061e-05
57403.7350,0.999713,1.000042,6.061e-05
57403.7560,0.999662,0.999991,6.061e-05
57403.7970,0.999711,1.000040,6.061e-05
57403.8170,0.999617,0.999945,6.061e-05
57403.8380,0.999651,0.999978,6.061e-05
57403.8580,0.999688,1.000015,6.061e-05
57403.8790,0.999687,1.000014,6.061e-05
57403.8990,0.999639,0.999965,6.061e-05
57403.9190,0.999676,1.000002,6.061e-05
57403.9400,0.999729,1.000055,6.061e-05
57403.9600,0.999725,1.000051,6.061e-05
57403.9810,0.999735,1.000060,6.061e-05
57404.0010,0.999654,0.999979,6.061e-05
57404.0220,0.999756,1.000081,6.061e-05
57404.0420,0.999693,1.000017,6.061e-05
57404.0620,0.999657,0.999981,6.061e-05
57404.0830,0.999613,0.999937,6.061e-05
57404.1030,0.999602,0.999926,6.061e-05
57404.1240,0.999719,1.000043,6.061e-05
57404.1440,0.999662,0.999986,6.061e-05
57404.1650,0.999641,0.999965,6.061e-05
57404.1850,0.999709,1.000034,6.061e-05
57404.2050,0.999695,1.000019,6.061e-05
57404.2260,0.999592,0.999917,6.061e-05
57404.2460,0.999660,0.999986,6.061e-05
57404.2870,0.999651,0.999977,6.061e-05
57404.3080,0.999665,0.999993,6.061e-05
57404.3280,0.999684,1.000012,6.061e-05
57404.3480,0.999652,0.999981,6.061e-05
57404.3690,0.999626,0.999956,6.061e-05
57404.3890,0.999724,1.000056,6.061e-05
57404.4100,0.999688,1.000021,6.061e-05
57404.4300,0.999704,1.000038,6.061e-05
57404.4510,0.999716,1.000051,6.061e-05
57404.4710,0.999729,1.000066,6.061e-05
57404.4910,0.999604,0.999942,6.061e-05
57404.5120,0.999657,0.999997,6.061e-05
57404.5320,0.999658,1.000000,6.061e-05
57404.5530,0.999660,1.000003,6.061e-05
57404.5730,0.999650,0.999995,6.061e-05
57404.5940,0.999630,0.999977,6.061e-05
57404.6140,0.999702,1.000051,6.061e-05
57404.6340,0.999695,1.000046,6.061e-05
57404.6550,0.999587,0.999939,6.061e-05
57404.6750,0.999631,0.999986,6.061e-05
57404.6960,0.999682,1.000038,6.061e-05
57404.7160,0.999627,0.999985,6.061e-05
57404.7370,0.999606,0.999966,6.061e-05
57404.7780,0.999623,0.999987,6.061e-05
57404.7980,0.999649,1.000015,6.061e-05
57404.8180,0.999672,1.000040,6.061e-05
57404.8390,0.999566,0.999935,6.061e-05
57404.8590,0.999641,1.000013,6.061e-05
57404.8800,0.999641,1.000014,6.061e-05
57404.9000,0.999639,1.000014,6.061e-05
57404.9210,0.999575,0.999952,6.061e-05
57404.9410,0.999659,1.000038,6.061e-05
57404.9610,0.999596,0.999976,6.061e-05
57404.9820,0.999569,0.999951,6.061e-05
57405.0020,0.999661,1.000044,6.061e-05
57405.0230,0.999653,1.000037,6.061e-05
57405.0430,0.999588,0.999974,6.061e-05
57405.0640,0.999591,0.999978,6.061e-05
57405.0840,0.999607,0.999995,6.061e-05
57405.1040,0.999575,0.999964,6.061e-05
57405.1250,0.999601,0.999992,6.061e-05
57405.1450,0.999607,0.999998,6.061e-05
57405.1660,0.999581,0.999973,6.061e-05
57405.1860,0.999593,0.999985,6.061e-05
57405.2070,0.999648,1.000041,6.061e-05
57405.2270,0.999704,1.000097,6.061e-05
57405.2680,0.999601,0.999995,6.061e-05
57405.2880,0.999583,0.999977,6.061e-05
57405.3090,0.999555,0.999950,6.061e-05
57405.3290,0.999614,1.000010,6.061e-05
57405.3500,0.999633,1.000029,6.061e-05
57405.3700,0.999555,0.999950,6.061e-05
57405.3900,0.999621,1.000016,6.061e-05
57405.4110,0.999634,1.000030,6.061e-05
57405.4310,0.999586,0.999982,6.061e-05
57405.4520,0.999590,0.999986,6.061e-05
57405.4720,0.999705,1.000101,6.061e-05
57405.5130,0.999615,1.000010,6.061e-05
57405.5340,0.999588,0.999983,6.061e-05
57405.5540,0.999653,1.000048,6.061e-05
57405.5740,0.999646,1.000042,6.061e-05
57405.5950,0.999571,0.999967,6.061e-05
57405.6150,0.999537,0.999932,6.061e-05
57405.6360,0.999561,0.999956,6.061e-05
57405.6560,0.999614,1.000009,6.061e-05
57405.6770,0.999651,1.000047,6.061e-05
57405.6970,0.999582,0.999977,6.061e-05
57405.7170,0.999547,0.999941,6.061e-05
57405.7790,0.999620,1.000015,6.061e-05
57405.7990,0.999630,1.000025,6.061e-05
57405.8200,0.999554,0.999950,6.061e-05
57405.8400,0.999680,1.000076,6.061e-05
57405.8600,0.999619,1.000015,6.061e-05
57405.8810,0.999578,0.999974,6.061e-05
57405.9010,0.999612,1.000008,6.061e-05
57405.9220,0.999636,1.000033,6.061e-05
57405.9420,0.999574,0.999972,6.061e-05
57405.9630,0.999563,0.999960,6.061e-05
57405.9830,0.999613,1.000012,6.061e-05
57406.0030,0.999598,0.999997,6.061e-05
57406.0240,0.999584,0.999984,6.061e-05
57406.0440,0.999579,0.999978,6.061e-05
57406.0650,0.999567,0.999967,6.061e-05
57406.0850,0.999575,0.999977,6.061e-05
57406.1060,0.999648,1.000050,6.061e-05
57406.1260,0.999555,0.999957,6.061e-05
57406.1460,0.999593,0.999997,6.061e-05
57406.1670,0.999602,1.000006,6.061e-05
57406.1870,0.999656,1.000061,6.061e-05
57406.2080,0.999634,1.000039,6.061e-05
57406.2280,0.999584,0.999990,6.061e-05
57406.2490,0.999617,1.000024,6.061e-05
57406.2690,0.999632,1.000040,6.061e-05
57406.2890,0.999592,1.000000,6.061e-05
57406.3100,0.999538,0.999947,6.061e-05
57406.3300,0.999538,0.999947,6.061e-05
57406.3510,0.999553,0.999963,6.061e-05
57406.3710,0.999614,1.000025,6.061e-05
57406.3920,0.999581,0.999993,6.061e-05
57406.4120,0.999591,1.000004,6.061e-05
57406.4330,0.999626,1.000039,6.061e-05
57406.4530,0.999639,1.000053,6.061e-05
57406.4940,0.999595,1.000010,6.061e-05
57406.5140,0.999569,0.999985,6.061e-05
57406.5350,0.999671,1.000087,6.061e-05
57406.5550,0.999599,1.000016,6.061e-05
57406.5760,0.999569,0.999986,6.061e-05
57406.5960,0.999571,0.999989,6.061e-05
57406.6160,0.999572,0.999990,6.061e-05
57406.6370,0.999523,0.999942,6.061e-05
57406.6570,0.999529,0.999948,6.061e-05
57406.6780,0.999575,0.999994,6.061e-05
57406.6980,0.999643,1.000062,6.061e-05
57406.7190,0.999551,0.999970,6.061e-05
57406.7390,0.999502,0.999922,6.061e-05
57406.7590,0.999572,0.999992,6.061e-05
57406.7800,0.999577,0.999997,6.061e-05
57406.8000,0.999576,0.999996,6.061e-05
57406.8210,0.999579,1.000000,6.061e-05
57406.8410,0.999479,0.999899,6.061e-05
57406.8620,0.999564,0.999984,6.061e-05
57406.8820,0.999583,1.000004,6.061e-05
57406.9020,0.999661,1.000082,6.061e-05
57406.9230,0.999572,0.999993,6.061e-05
57406.9430,0.999535,0.999956,6.061e-05
57406.9640,0.999531,0.999952,6.061e-05
57406.9840,0.999567,0.999988,6.061e-05
57407.0050,0.999593,1.000014,6.061e-05
57407.0250,0.999625,1.000046,6.061e-05
57407.0450,0.999645,1.000066,6.061e-05
57407.0660,0.999701,1.000123,6.061e-05
57407.0860,0.999639,1.000061,6.061e-05
57407.1070,0.999573,0.999994,6.061e-05
57407.1270,0.999612,1.000034,6.061e-05
57407.1480,0.999643,1.000064,6.061e-05
57407.1680,0.999515,0.999936,6.061e-05
57407.1880,0.999552,0.999973,6.061e-05
57407.2290,0.999565,0.999987,6.061e-05
57407.2500,0.999567,0.999988,6.061e-05
57407.2700,0.999572,0.999993,6.061e-05
57407.2910,0.999544,0.999966,6.061e-05
57407.3110,0.999594,1.000016,6.061e-05
57407.3320,0.999577,0.999999,6.061e-05
57407.3520,0.999598,1.000020,6.061e-05
57407.3720,0.999526,0.999948,6.061e-05
57407.3930,0.999586,1.000008,6.061e-05
57407.4130,0.999540,0.999963,6.061e-05
57407.4340,0.999617,1.000039,6.061e-05
57407.4540,0.999529,0.999952,6.061e-05
57407.4750,0.999659,1.000083,6.061e-05
57407.4950,0.999591,1.000015,6.061e-05
57407.5150,0.999637,1.000061,6.061e-05
57407.5360,0.999600,1.000025,6.061e-05
57407.5770,0.999525,0.999950,6.061e-05
57407.5970,0.999562,0.999987,6.061e-05
57407.6180,0.999536,0.999962,6.061e-05
57407.6380,0.999555,0.999981,6.061e-05
57407.6580,0.999510,0.999936,6.061e-05
57407.6790,0.999534,0.999961,6.061e-05
57407.7400,0.999625,1.000053,6.061e-05
57407.7610,0.999607,1.000036,6.061e-05
57407.7810,0.999554,0.999984,6.061e-05
57407.8010,0.999581,1.000011,6.061e-05
57407.8220,0.999584,1.000014,6.061e-05
57407.8420,0.999561,0.999993,6.061e-05
57407.8630,0.999525,0.999957,6.061e-05
57407.8830,0.999579,1.000011,6.061e-05
57407.9040,0.999540,0.999973,6.061e-05
57407.9240,0.999546,0.999979,6.061e-05
57407.9440,0.999574,1.000008,6.061e-05
57407.9650,0.999564,0.999999,6.061e-05
57407.9850,0.999601,1.000036,6.061e-05
57408.0060,0.999508,0.999944,6.061e-05
57408.0260,0.999553,0.999989,6.061e-05
57408.0470,0.999537,0.999974,6.061e-05
57408.0670,0.999532,0.999969,6.061e-05
57408.0880,0.999526,0.999965,6.061e-05
57408.1080,0.999523,0.999962,6.061e-05
57408.1280,0.999593,1.000032,6.061e-05
57408.1490,0.999541,0.999981,6.061e-05
57408.1690,0.999563,1.000004,6.061e-05
57408.2100,0.999609,1.000051,6.061e-05
57408.2310,0.999594,1.000037,6.061e-05
57408.2510,0.999556,0.999999,6.061e-05
57408.2710,0.999608,1.000053,6.061e-05
57408.2920,0.999541,0.999986,6.061e-05
57408.3120,0.999576,1.000022,6.061e-05
57408.3330,0.999543,0.999989,6.061e-05
57408.3530,0.999565,1.000012,6.061e-05
57408.3740,0.999592,1.000039,6.061e-05
57408.3940,0.999600,1.000049,6.061e-05
57408.4140,0.999533,0.999982,6.061e-05
57408.4350,0.999549,0.999998,6.061e-05
57408.4550,0.999564,1.000014,6.061e-05
57408.4760,0.999580,1.000031,6.061e-05
57408.4960,0.999549,1.000001,6.061e-05
57408.5170,0.999559,1.000012,6.061e-05
57408.5370,0.999542,0.999995,6.061e-05
57408.5570,0.999510,0.999963,6.061e-05
57408.5780,0.999505,0.999959,6.061e-05
57408.5980,0.999543,0.999998,6.061e-05
57408.6190,0.999549,1.000004,6.061e-05
57408.6390,0.999574,1.000031,6.061e-05
57408.6600,0.999519,0.999976,6.061e-05
57408.6800,0.999536,0.999993,6.061e-05
57408.7000,0.999532,0.999990,6.061e-05
57408.7210,0.999588,1.000046,6.061e-05
57408.7410,0.999595,1.000054,6.061e-05
57408.7620,0.999605,1.000064,6.061e-05
57408.7820,0.999494,0.999954,6.061e-05
57408.8030,0.999540,1.000001,6.061e-05
57408.8230,0.999538,0.999999,6.061e-05
57408.8430,0.999541,1.000003,6.061e-05
57408.8640,0.999486,0.999948,6.061e-05
57408.8840,0.999530,0.999993,6.061e-05
57408.9050,0.999577,1.000040,6.061e-05
57408.9460,0.999542,1.000006,6.061e-05
57408.9660,0.999533,0.999998,6.061e-05
57408.9870,0.999504,0.999970,6.061e-05
57409.0070,0.999525,0.999991,6.061e-05
57409.0270,0.999495,0.999962,6.061e-05
57409.0480,0.999520,0.999987,6.061e-05
57409.0680,0.999560,1.000027,6.061e-05
57409.0890,0.999537,1.000004,6.061e-05
57409.1090,0.999534,1.000002,6.061e-05
57409.1300,0.999493,0.999961,6.061e-05
57409.1500,0.999533,1.000001,6.061e-05
57409.1700,0.999485,0.999954,6.061e-05
57409.1910,0.999477,0.999946,6.061e-05
57409.2110,0.999504,0.999973,6.061e-05
57409.2320,0.999581,1.000051,6.061e-05
57409.2520,0.999513,0.999983,6.061e-05
57409.2730,0.999559,1.000029,6.061e-05
57409.2930,0.999524,0.999994,6.061e-05
57409.3130,0.999500,0.999971,6.061e-05
57409.3340,0.999562,1.000033,6.061e-05
57409.3540,0.999554,1.000026,6.061e-05
57409.3750,0.999515,0.999986,6.061e-05
57409.3950,0.999499,0.999972,6.061e-05
57409.4160,0.999573,1.000045,6.061e-05
57409.4360,0.999490,0.999963,6.061e-05
57409.4560,0.999504,0.999976,6.061e-05
57409.4770,0.999504,0.999977,6.061e-05
57409.4970,0.999621,1.000094,6.061e-05
57409.5180,0.999520,0.999993,6.061e-05
57409.5380,0.999463,0.999937,6.061e-05
57409.5590,0.999534,1.000008,6.061e-05
57409.5790,0.999541,1.000015,6.061e-05
57409.5990,0.999525,0.999999,6.061e-05
57409.6200,0.999502,0.999977,6.061e-05
57409.6400,0.999534,1.000009,6.061e-05
57409.7020,0.999495,0.999970,6.061e-05
57409.7220,0.999538,1.000014,6.061e-05
57409.7420,0.999531,1.000006,6.061e-05
57409.7630,0.999575,1.000050,6.061e-05
57409.7830,0.999513,0.999989,6.061e-05
57409.8040,0.999555,1.000031,6.061e-05
57409.8240,0.999514,0.999990,6.061e-05
57409.8450,0.999513,0.999989,6.061e-05
57409.8650,0.999536,1.000013,6.061e-05
57409.8860,0.999589,1.000066,6.061e-05
57409.9060,0.999623,1.000100,6.061e-05
57409.9260,0.999548,1.000026,6.061e-05
57409.9470,0.999548,1.000025,6.061e-05
57409.9670,0.999546,1.000024,6.061e-05
57409.9880,0.999461,0.999939,6.061e-05
57410.0080,0.999526,1.000005,6.061e-05
57410.0290,0.999500,0.999979,6.061e-05
57410.0490,0.999538,1.000017,6.061e-05
57410.0690,0.999527,1.000006,6.061e-05
57410.0900,0.999507,0.999987,6.061e-05
57410.1100,0.999479,0.999959,6.061e-05
57410.1310,0.999505,0.999985,6.061e-05
57410.1510,0.999513,0.999994,6.061e-05
57410.1720,0.999478,0.999960,6.061e-05
57410.1920,0.999492,0.999974,6.061e-05
57410.2120,0.999489,0.999971,6.061e-05
57410.2330,0.999496,0.999980,6.061e-05
57410.2530,0.999489,0.999973,6.061e-05
57410.2740,0.999514,0.999999,6.061e-05
57410.2940,0.999509,0.999994,6.061e-05
57410.3150,0.999490,0.999977,6.061e-05
57410.3350,0.999612,1.000100,6.061e-05
57410.3550,0.999491,0.999980,6.061e-05
57410.3760,0.999466,0.999955,6.061e-05
57410.4170,0.999467,0.999958,6.061e-05
57410.4370,0.999487,0.999979,6.061e-05
57410.4580,0.999531,1.000024,6.061e-05
57410.4780,0.999490,0.999984,6.061e-05
57410.4980,0.999479,0.999975,6.061e-05
57410.5190,0.999492,0.999989,6.061e-05
57410.5390,0.999546,1.000044,6.061e-05
57410.5600,0.999474,0.999973,6.061e-05
57410.5800,0.999524,1.000024,6.061e-05
57410.6010,0.999521,1.000023,6.061e-05
57410.6210,0.999488,0.999992,6.061e-05
57410.6410,0.999453,0.999958,6.061e-05
57410.6620,0.999536,1.000042,6.061e-05
57410.6820,0.999486,0.999994,6.061e-05
57410.7030,0.999493,1.000002,6.061e-05
57410.7230,0.999490,1.000000,6.061e-05
57410.7440,0.999534,1.000045,6.061e-05
57410.7640,0.999520,1.000032,6.061e-05
57410.7850,0.999512,1.000027,6.061e-05
57410.8050,0.999447,0.999962,6.061e-05
57410.8460,0.999461,0.999980,6.061e-05
57410.8660,0.999531,1.000050,6.061e-05
57410.8870,0.999499,1.000020,6.061e-05
57410.9070,0.999443,0.999965,6.061e-05
57410.9280,0.999478,1.000001,6.061e-05
57410.9480,0.999532,1.000056,6.061e-05
57410.9680,0.999519,1.000045,6.061e-05
57410.9890,0.999471,0.999997,6.061e-05
57411.0090,0.999548,1.000076,6.061e-05
57411.0300,0.999525,1.000053,6.061e-05
57411.0500,0.999474,1.000003,6.061e-05
57411.0710,0.999463,0.999994,6.061e-05
57411.0910,0.999498,1.000030,6.061e-05
57411.1110,0.999445,0.999977,6.061e-05
57411.1520,0.999429,0.999962,6.061e-05
57411.1730,0.999453,0.999987,6.061e-05
57411.1930,0.999411,0.999946,6.061e-05
57411.2140,0.999465,1.000000,6.061e-05
57411.2340,0.999427,0.999963,6.061e-05
57411.2540,0.999512,1.000048,6.061e-05
57411.2750,0.999405,0.999942,6.061e-05
57411.2950,0.999408,0.999945,6.061e-05
57411.3160,0.999413,0.999949,6.061e-05
57411.3360,0.999460,0.999997,6.061e-05
57411.3570,0.999438,0.999976,6.061e-05
57411.3770,0.999459,0.999996,6.061e-05
57411.3970,0.999462,1.000000,6.061e-05
57411.4180,0.999430,0.999968,6.061e-05
57411.4380,0.999408,0.999945,6.061e-05
57411.4590,0.999448,0.999985,6.061e-05
57411.4790,0.999486,1.000023,6.061e-05
57411.5000,0.999483,1.000020,6.061e-05
57411.5200,0.999478,1.000015,6.061e-05
57411.5410,0.999490,1.000026,6.061e-05
57411.5610,0.999473,1.000009,6.061e-05
57411.5810,0.999435,0.999970,6.061e-05
57411.6020,0.999452,0.999987,6.061e-05
57411.6430,0.999561,1.000095,6.061e-05
57411.6630,0.999494,1.000027,6.061e-05
57411.6840,0.999477,1.000010,6.061e-05
57411.7040,0.999465,0.999997,6.061e-05
57411.7240,0.999472,1.000003,6.061e-05
57411.7450,0.999430,0.999960,6.061e-05
57411.7650,0.999524,1.000054,6.061e-05
57411.7860,0.999461,0.999990,6.061e-05
57411.8060,0.999445,0.999973,6.061e-05
57411.8270,0.999489,1.000016,6.061e-05
57411.8470,0.999449,0.999975,6.061e-05
57411.8670,0.999488,1.000013,6.061e-05
57411.8880,0.999482,1.000006,6.061e-05
57411.9080,0.999467,0.999990,6.061e-05
57411.9290,0.999503,1.000025,6.061e-05
57411.9490,0.999513,1.000034,6.061e-05
57411.9700,0.999507,1.000027,6.061e-05
57411.9900,0.999519,1.000037,6.061e-05
57412.0100,0.999508,1.000025,6.061e-05
57412.0310,0.999422,0.999937,6.061e-05
57412.0510,0.999445,0.999960,6.061e-05
57412.0720,0.999500,1.000013,6.061e-05
57412.0920,0.999474,0.999986,6.061e-05
57412.1130,0.999447,0.999958,6.061e-05
57412.1330,0.999451,0.999960,6.061e-05
57412.1530,0.999459,0.999967,6.061e-05
57412.1740,0.999444,0.999951,6.061e-05
57412.1940,0.999444,0.999949,6.061e-05
57412.2150,0.999536,1.000040,6.061e-05
57412.2350,0.999466,0.999968,6.061e-05
57412.2560,0.999507,1.000008,6.061e-05
57412.2760,0.999443,0.999943,6.061e-05
57412.2960,0.999507,1.000006,6.061e-05
57412.3170,0.999573,1.000070,6.061e-05
57412.3370,0.999524,1.000019,6.061e-05
57412.3780,0.999537,1.000030,6.061e-05
57412.3990,0.999576,1.000068,6.061e-05
57412.4190,0.999585,1.000076,6.061e-05
57412.4400,0.999596,1.000086,6.061e-05
57412.4600,0.999613,1.000100,6.061e-05
57412.4800,0.999588,1.000075,6.061e-05
57412.5010,0.999571,1.000056,6.061e-05
57412.5210,0.999557,1.000041,6.061e-05
57412.5420,0.999449,0.999932,6.061e-05
57412.5620,0.999514,0.999995,6.061e-05
57412.5830,0.999482,0.999962,6.061e-05
57412.6030,0.999402,0.999882,6.061e-05
57412.6230,0.999442,0.999920,6.061e-05
57412.6440,0.999450,0.999928,6.061e-05
57412.6640,0.999541,1.000018,6.061e-05
57412.6850,0.999468,0.999944,6.061e-05
57412.7050,0.999496,0.999970,6.061e-05
57412.7260,0.999474,0.999948,6.061e-05
57412.7460,0.999499,0.999972,6.061e-05
57412.7660,0.999547,1.000019,6.061e-05
57412.7870,0.999526,0.999997,6.061e-05
57412.8070,0.999463,0.999933,6.061e-05
57412.8280,0.999457,0.999926,6.061e-05
57412.8690,0.999593,1.000061,6.061e-05
57412.8890,0.999548,1.000016,6.061e-05
57412.9090,0.999586,1.000053,6.061e-05
57412.9300,0.999581,1.000047,6.061e-05
57412.9500,0.999646,1.000112,6.061e-05
57412.9710,0.999569,1.000034,6.061e-05
57412.9910,0.999553,1.000017,6.061e-05
57413.0120,0.999500,0.999964,6.061e-05
57413.0320,0.999518,0.999981,6.061e-05
57413.0520,0.999496,0.999959,6.061e-05
57413.0730,0.999499,0.999961,6.061e-05
57413.0930,0.999542,1.000004,6.061e-05
57413.1140,0.999532,0.999993,6.061e-05
57413.1340,0.999542,1.000003,6.061e-05
57413.1550,0.999547,1.000006,6.061e-05
57413.1750,0.999552,1.000012,6.061e-05
57413.1950,0.999618,1.000077,6.061e-05
57413.2160,0.999543,1.000001,6.061e-05
57413.2360,0.999513,0.999971,6.061e-05
57413.2570,0.999556,1.000013,6.061e-05
57413.2770,0.999491,0.999947,6.061e-05
57413.2980,0.999523,0.999979,6.061e-05
57413.3180,0.999468,0.999924,6.061e-05
57413.3590,0.999621,1.000075,6.061e-05
57413.3790,0.999581,1.000035,6.061e-05
57413.4000,0.999589,1.000042,6.061e-05
57413.4200,0.999628,1.000080,6.061e-05
57413.4410,0.999594,1.000046,6.061e-05
57413.4610,0.999580,1.000031,6.061e-05
57413.4820,0.999513,0.999963,6.061e-05
57413.5020,0.999521,0.999970,6.061e-05
57413.5220,0.999509,0.999958,6.061e-05
57413.5430,0.999521,0.999969,6.061e-05
57413.5630,0.999547,0.999995,6.061e-05
57413.6040,0.999590,1.000036,6.061e-05
57413.6250,0.999527,0.999972,6.061e-05
57413.6450,0.999549,0.999993,6.061e-05
57413.6650,0.999546,0.999990,6.061e-05
57413.6860,0.999545,0.999988,6.061e-05
57413.7060,0.999535,0.999977,6.061e-05
57413.7270,0.999573,1.000014,6.061e-05
57413.7470,0.999566,1.000007,6.061e-05
57413.7680,0.999555,0.999995,6.061e-05
57413.7880,0.999537,0.999976,6.061e-05
57413.8080,0.999531,0.999969,6.061e-05
57413.8290,0.999557,0.999994,6.061e-05
57413.8490,0.999523,0.999959,6.061e-05
57413.8700,0.999552,0.999987,6.061e-05
57413.8900,0.999550,0.999984,6.061e-05
57413.9110,0.999587,1.000021,6.061e-05
57413.9310,0.999562,0.999995,6.061e-05
57413.9510,0.999607,1.000039,6.061e-05
57413.9720,0.999565,0.999996,6.061e-05
57413.9920,0.999547,0.999978,6.061e-05
57414.0130,0.999620,1.000050,6.061e-05
57414.0330,0.999585,1.000014,6.061e-05
57414.0540,0.999627,1.000054,6.061e-05
57414.0940,0.999549,0.999975,6.061e-05
57414.1150,0.999555,0.999980,6.061e-05
57414.1350,0.999639,1.000063,6.061e-05
57414.1560,0.999589,1.000012,6.061e-05
57414.1760,0.999559,0.999982,6.061e-05
57414.1970,0.999565,0.999987,6.061e-05
57414.2170,0.999574,0.999995,6.061e-05
57414.2380,0.999572,0.999992,6.061e-05
57414.2580,0.999571,0.999990,6.061e-05
57414.2780,0.999531,0.999950,6.061e-05
57414.2990,0.999549,0.999967,6.061e-05
57414.3190,0.999524,0.999940,6.061e-05
57414.3400,0.999564,0.999980,6.061e-05
57414.3600,0.999416,0.999831,6.061e-05
57414.3810,0.999265,0.999680,6.061e-05
57414.4010,0.999199,0.999612,6.061e-05
57414.4210,0.999160,0.999572,6.061e-05
57414.4420,0.999163,0.999575,6.061e-05
57414.4620,0.999169,0.999580,6.061e-05
57414.4830,0.999168,0.999578,6.061e-05
57414.5030,0.999227,0.999637,6.061e-05
57414.5240,0.999306,0.999714,6.061e-05
57414.5440,0.999646,1.000054,6.061e-05
57414.5850,0.999609,1.000015,6.061e-05
57414.6050,0.999597,1.000002,6.061e-05
57414.6260,0.999544,0.999948,6.061e-05
57414.6460,0.999618,1.000022,6.061e-05
57414.6670,0.999588,0.999991,6.061e-05
57414.6870,0.999567,0.999969,6.061e-05
57414.7070,0.999596,0.999997,6.061e-05
57414.7280,0.999571,0.999971,6.061e-05
57414.7480,0.999597,0.999996,6.061e-05
57414.7690,0.999544,0.999943,6.061e-05
57414.7890,0.999619,1.000017,6.061e-05
57414.8100,0.999599,0.999996,6.061e-05
57414.8300,0.999636,1.000032,6.061e-05
57414.8500,0.999643,1.000037,6.061e-05
57414.8710,0.999626,1.000020,6.061e-05
57414.8910,0.999596,0.999988,6.061e-05
57414.9120,0.999608,1.000000,6.061e-05
57414.9320,0.999610,1.000001,6.061e-05
57414.9530,0.999684,1.000074,6.061e-05
57414.9730,0.999621,1.000011,6.061e-05
57414.9930,0.999601,0.999989,6.061e-05
57415.0140,0.999597,0.999984,6.061e-05
57415.0340,0.999650,1.000036,6.061e-05
57415.0750,0.999492,0.999876,6.061e-05
57415.0960,0.999558,0.999941,6.061e-05
57415.1160,0.999614,0.999996,6.061e-05
57415.1370,0.999651,1.000032,6.061e-05
57415.1570,0.999634,1.000014,6.061e-05
57415.1770,0.999564,0.999943,6.061e-05
57415.1980,0.999561,0.999939,6.061e-05
57415.2180,0.999613,0.999990,6.061e-05
57415.2390,0.999640,1.000016,6.061e-05
57415.2590,0.999591,0.999966,6.061e-05
57415.2800,0.999594,0.999968,6.061e-05
57415.3200,0.999614,0.999985,6.061e-05
57415.3410,0.999607,0.999978,6.061e-05
57415.3610,0.999649,1.000018,6.061e-05
57415.3820,0.999658,1.000026,6.061e-05
57415.4020,0.999649,1.000016,6.061e-05
57415.4230,0.999578,0.999943,6.061e-05
57415.4430,0.999649,1.000013,6.061e-05
57415.4630,0.999713,1.000076,6.061e-05
57415.4840,0.999623,0.999986,6.061e-05
57415.5040,0.999740,1.000101,6.061e-05
57415.5250,0.999657,1.000017,6.061e-05
57415.5660,0.999633,0.999990,6.061e-05
57415.5860,0.999670,1.000026,6.061e-05
57415.6060,0.999652,1.000007,6.061e-05
57415.6270,0.999713,1.000067,6.061e-05
57415.6470,0.999697,1.000050,6.061e-05
57415.6680,0.999731,1.000082,6.061e-05
57415.6880,0.999699,1.000049,6.061e-05
57415.7090,0.999680,1.000029,6.061e-05
57415.7290,0.999688,1.000036,6.061e-05
57415.7490,0.999658,1.000004,6.061e-05
57415.7700,0.999630,0.999974,6.061e-05
57415.8110,0.999593,0.999935,6.061e-05
57415.8310,0.999587,0.999928,6.061e-05
57415.8520,0.999514,0.999854,6.061e-05
57415.8720,0.999592,0.999930,6.061e-05
57415.8920,0.999582,0.999919,6.061e-05
57415.9130,0.999565,0.999901,6.061e-05
57415.9330,0.999642,0.999977,6.061e-05
57415.9540,0.999683,1.000017,6.061e-05
57415.9740,0.999635,0.999967,6.061e-05
57415.9950,0.999710,1.000041,6.061e-05
57416.0150,0.999709,1.000039,6.061e-05
57416.0360,0.999772,1.000101,6.061e-05
57416.0560,0.999785,1.000113,6.061e-05
57416.0760,0.999641,0.999969,6.061e-05
57416.0970,0.999682,1.000008,6.061e-05
57416.1170,0.999643,0.999968,6.061e-05
57416.1380,0.999659,0.999983,6.061e-05
57416.1580,0.999691,1.000014,6.061e-05
57416.1790,0.999669,0.999992,6.061e-05
57416.1990,0.999704,1.000026,6.061e-05
57416.2190,0.999677,0.999998,6.061e-05
57416.2400,0.999608,0.999928,6.061e-05
57416.3010,0.999724,1.000042,6.061e-05
57416.3220,0.999715,1.000033,6.061e-05
57416.3420,0.999720,1.000037,6.061e-05
57416.3620,0.999739,1.000056,6.061e-05
57416.3830,0.999705,1.000022,6.061e-05
57416.4030,0.999697,1.000013,6.061e-05
57416.4240,0.999739,1.000055,6.061e-05
57416.4440,0.999659,0.999975,6.061e-05
57416.4650,0.999655,0.999972,6.061e-05
57416.4850,0.999594,0.999910,6.061e-05
57416.5050,0.999661,0.999977,6.061e-05
57416.5260,0.999597,0.999913,6.061e-05
57416.5460,0.999637,0.999954,6.061e-05
57416.5670,0.999659,0.999976,6.061e-05
57416.5870,0.999707,1.000024,6.061e-05
57416.6080,0.999680,0.999997,6.061e-05
57416.6280,0.999668,0.999985,6.061e-05
57416.6480,0.999695,1.000012,6.061e-05
57416.6690,0.999726,1.000043,6.061e-05
57416.6890,0.999693,1.000011,6.061e-05
57416.7100,0.999656,0.999974,6.061e-05
57416.7300,0.999655,0.999973,6.061e-05
57416.7510,0.999663,0.999982,6.061e-05
57416.7910,0.999754,1.000073,6.061e-05
57416.8120,0.999733,1.000052,6.061e-05
57416.8320,0.999733,1.000053,6.061e-05
57416.8530,0.999673,0.999993,6.061e-05
57416.8730,0.999700,1.000020,6.061e-05
57416.8940,0.999732,1.000052,6.061e-05
57416.9140,0.999727,1.000048,6.061e-05
57416.9350,0.999686,1.000006,6.061e-05
57416.9550,0.999709,1.000029,6.061e-05
57416.9750,0.999661,0.999981,6.061e-05
57416.9960,0.999709,1.000029,6.061e-05
57417.0160,0.999619,0.999938,6.061e-05
57417.0370,0.999686,1.000005,6.061e-05
57417.0570,0.999579,0.999897,6.061e-05
57417.0780,0.999673,0.999992,6.061e-05
57417.0980,0.999670,0.999987,6.061e-05
57417.1180,0.999594,0.999911,6.061e-05
57417.1390,0.999689,1.000005,6.061e-05
57417.1590,0.999724,1.000040,6.061e-05
57417.1800,0.999723,1.000037,6.061e-05
57417.2000,0.999710,1.000024,6.061e-05
57417.2210,0.999655,0.999967,6.061e-05
57417.2820,0.999686,0.999994,6.061e-05
57417.3020,0.999763,1.000070,6.061e-05
57417.3230,0.999654,0.999959,6.061e-05
57417.3430,0.999751,1.000054,6.061e-05
57417.3640,0.999682,0.999984,6.061e-05
57417.3840,0.999706,1.000006,6.061e-05
57417.4040,0.999669,0.999967,6.061e-05
57417.4250,0.999645,0.999942,6.061e-05
57417.4450,0.999745,1.000039,6.061e-05
57417.4660,0.999728,1.000021,6.061e-05
57417.4860,0.999684,0.999975,6.061e-05
57417.5470,0.999777,1.000063,6.061e-05
57417.5680,0.999665,0.999949,6.061e-05
57417.5880,0.999677,0.999959,6.061e-05
57417.6090,0.999663,0.999944,6.061e-05
57417.6290,0.999713,0.999992,6.061e-05
57417.6500,0.999693,0.999969,6.061e-05
57417.6700,0.999714,0.999990,6.061e-05
57417.6900,0.999726,1.000000,6.061e-05
57417.7110,0.999768,1.000040,6.061e-05
57417.7310,0.999747,1.000017,6.061e-05
57417.7520,0.999812,1.000082,6.061e-05
57417.7720,0.999757,1.000025,6.061e-05
57417.7930,0.999723,0.999990,6.061e-05
57417.8130,0.999733,0.999999,6.061e-05
57417.8340,0.999766,1.000031,6.061e-05
57417.8540,0.999689,0.999952,6.061e-05
57417.8740,0.999732,0.999995,6.061e-05
57417.8950,0.999727,0.999989,6.061e-05
57417.9150,0.999722,0.999983,6.061e-05
57417.9360,0.999753,1.000014,6.061e-05
57417.9560,0.999755,1.000015,6.061e-05
57417.9770,0.999749,1.000009,6.061e-05
57417.9970,0.999733,0.999993,6.061e-05
57418.0170,0.999714,0.999974,6.061e-05
57418.0380,0.999701,0.999961,6.061e-05
57418.0580,0.999738,0.999998,6.061e-05
57418.0790,0.999755,1.000016,6.061e-05
57418.0990,0.999740,1.000001,6.061e-05
57418.1200,0.999792,1.000053,6.061e-05
57418.1400,0.999767,1.000029,6.061e-05
57418.1600,0.999676,0.999939,6.061e-05
57418.1810,0.999776,1.000039,6.061e-05
57418.2010,0.999748,1.000012,6.061e-05
57418.2220,0.999701,0.999965,6.061e-05
57418.2630,0.999760,1.000027,6.061e-05
57418.2830,0.999750,1.000018,6.061e-05
57418.3030,0.999698,0.999966,6.061e-05
57418.3240,0.999733,1.000002,6.061e-05
57418.3440,0.999692,0.999963,6.061e-05
57418.3650,0.999726,0.999997,6.061e-05
57418.3850,0.999777,1.000050,6.061e-05
57418.4060,0.999726,1.000001,6.061e-05
57418.4260,0.999770,1.000045,6.061e-05
57418.4460,0.999806,1.000082,6.061e-05
57418.4670,0.999705,0.999983,6.061e-05
57418.5080,0.999685,0.999965,6.061e-05
57418.5280,0.999700,0.999981,6.061e-05
57418.5490,0.999729,1.000012,6.061e-05
57418.5690,0.999726,1.000010,6.061e-05
57418.5890,0.999706,0.999991,6.061e-05
57418.6100,0.999704,0.999990,6.061e-05
57418.6300,0.999696,0.999983,6.061e-05
57418.6510,0.999728,1.000017,6.061e-05
57418.6710,0.999652,0.999941,6.061e-05
57418.6920,0.999680,0.999970,6.061e-05
57418.7120,0.999697,0.999989,6.061e-05
57418.7320,0.999701,0.999993,6.061e-05
57418.7530,0.999664,0.999957,6.061e-05
57418.7730,0.999631,0.999925,6.061e-05
57418.7940,0.999646,0.999940,6.061e-05
57418.8140,0.999692,0.999988,6.061e-05
57418.8350,0.999685,0.999981,6.061e-05
57418.8550,0.999725,1.000022,6.061e-05
57418.8760,0.999724,1.000021,6.061e-05
57418.8960,0.999801,1.000099,6.061e-05
57418.9160,0.999695,0.999994,6.061e-05
57418.9370,0.999699,0.999998,6.061e-05
57418.9570,0.999697,0.999996,6.061e-05
57418.9780,0.999800,1.000100,6.061e-05
57418.9980,0.999710,1.000009,6.061e-05
57419.0190,0.999728,1.000028,6.061e-05
57419.0390,0.999699,0.999998,6.061e-05
57419.0590,0.999780,1.000080,6.061e-05
57419.0800,0.999703,1.000003,6.061e-05
57419.1000,0.999689,0.999989,6.061e-05
57419.1210,0.999657,0.999957,6.061e-05
57419.1410,0.999751,1.000051,6.061e-05
57419.1620,0.999745,1.000045,6.061e-05
57419.1820,0.999720,1.000020,6.061e-05
57419.2020,0.999720,1.000020,6.061e-05
57419.2430,0.999704,1.000002,6.061e-05
57419.2640,0.999727,1.000025,6.061e-05
57419.2840,0.999638,0.999936,6.061e-05
57419.3050,0.999685,0.999982,6.061e-05
57419.3250,0.999637,0.999933,6.061e-05
57419.3450,0.999637,0.999932,6.061e-05
57419.3660,0.999655,0.999951,6.061e-05
57419.3860,0.999647,0.999941,6.061e-05
57419.4070,0.999744,1.000038,6.061e-05
57419.4270,0.999698,0.999991,6.061e-05
57419.4480,0.999705,0.999997,6.061e-05
57419.4880,0.999772,1.000062,6.061e-05
57419.5090,0.999729,1.000018,6.061e-05
57419.5290,0.999704,0.999991,6.061e-05
57419.5500,0.999616,0.999902,6.061e-05
57419.5700,0.999713,0.999997,6.061e-05
57419.5910,0.999749,1.000032,6.061e-05
57419.6110,0.999743,1.000024,6.061e-05
57419.6310,0.999720,1.000000,6.061e-05
57419.6520,0.999664,0.999941,6.061e-05
57419.6720,0.999670,0.999945,6.061e-05
57419.6930,0.999725,0.999998,6.061e-05
57419.7130,0.999799,1.000071,6.061e-05
57419.7340,0.999716,0.999985,6.061e-05
57419.7540,0.999738,1.000005,6.061e-05
57419.7750,0.999774,1.000038,6.061e-05
57419.7950,0.999844,1.000106,6.061e-05
57419.8150,0.999786,1.000045,6.061e-05
57419.8360,0.999774,1.000029,6.061e-05
57419.8560,0.999771,1.000023,6.061e-05
57419.8770,0.999776,1.000025,6.061e-05
57419.8970,0.999798,1.000044,6.061e-05
57419.9180,0.999755,0.999997,6.061e-05
57419.9380,0.999709,0.999947,6.061e-05
57419.9580,0.999735,0.999970,6.061e-05
57419.9790,0.999782,1.000012,6.061e-05
57419.9990,0.999797,1.000022,6.061e-05
57420.0200,0.999731,0.999952,6.061e-05
57420.0400,0.999719,0.999935,6.061e-05
57420.0610,0.999718,0.999929,6.061e-05
57420.0810,0.999737,0.999943,6.061e-05
57420.1010,0.999858,1.000059,6.061e-05
57420.1220,0.999751,0.999946,6.061e-05
57420.1420,0.999716,0.999905,6.061e-05
57420.1630,0.999849,1.000033,6.061e-05
57420.1830,0.999976,1.000153,6.061e-05
57421.4500,0.999790,0.999995,6.061e-05
57421.4700,0.999740,0.999949,6.061e-05
57421.4910,0.999789,1.000003,6.061e-05
57421.5110,0.999786,1.000004,6.061e-05
57421.5320,0.999760,0.999981,6.061e-05
57421.5520,0.999717,0.999942,6.061e-05
57421.5730,0.999757,0.999986,6.061e-05
57421.5930,0.999730,0.999962,6.061e-05
57421.6130,0.999827,1.000062,6.061e-05
57421.6340,0.999885,1.000124,6.061e-05
57421.6540,0.999859,1.000100,6.061e-05
57421.6750,0.999858,1.000101,6.061e-05
57421.6950,0.999739,0.999985,6.061e-05
57421.7160,0.999694,0.999942,6.061e-05
57421.7360,0.999718,0.999968,6.061e-05
57421.7560,0.999757,1.000009,6.061e-05
57421.7770,0.999705,0.999958,6.061e-05
57421.7970,0.999770,1.000026,6.061e-05
57421.8180,0.999763,1.000019,6.061e-05
57421.8380,0.999714,0.999972,6.061e-05
57421.8590,0.999769,1.000028,6.061e-05
57421.8790,0.999722,0.999982,6.061e-05
57421.8990,0.999753,1.000014,6.061e-05
57421.9400,0.999723,0.999985,6.061e-05
57421.9610,0.999680,0.999943,6.061e-05
57421.9810,0.999725,0.999988,6.061e-05
57422.0020,0.999721,0.999985,6.061e-05
57422.0220,0.999754,1.000018,6.061e-05
57422.0420,0.999748,1.000012,6.061e-05
57422.0630,0.999643,0.999907,6.061e-05
57422.0830,0.999703,0.999967,6.061e-05
57422.1040,0.999747,1.000011,6.061e-05
57422.1240,0.999681,0.999945,6.061e-05
57422.1450,0.999725,0.999990,6.061e-05
57422.1850,0.999803,1.000066,6.061e-05
57422.2060,0.999723,0.999987,6.061e-05
57422.2260,0.999746,1.000010,6.061e-05
57422.2470,0.999739,1.000002,6.061e-05
57422.2670,0.999731,0.999994,6.061e-05
57422.2880,0.999726,0.999989,6.061e-05
57422.3080,0.999698,0.999961,6.061e-05
57422.3280,0.999758,1.000020,6.061e-05
57422.3490,0.999708,0.999971,6.061e-05
57422.3690,0.999660,0.999922,6.061e-05
57422.3900,0.999743,1.000004,6.061e-05
57422.4310,0.999747,1.000008,6.061e-05
57422.4510,0.999771,1.000032,6.061e-05
57422.4720,0.999770,1.000030,6.061e-05
57422.4920,0.999792,1.000051,6.061e-05
57422.5120,0.999788,1.000047,6.061e-05
57422.5330,0.999780,1.000039,6.061e-05
57422.5530,0.999759,1.000018,6.061e-05
57422.5740,0.999750,1.000008,6.061e-05
57422.5940,0.999739,0.999997,6.061e-05
57422.6150,0.999779,1.000036,6.061e-05
57422.6350,0.999834,1.000090,6.061e-05
57422.6550,0.999717,0.999973,6.061e-05
57422.6760,0.999772,1.000027,6.061e-05
57422.6960,0.999751,1.000006,6.061e-05
57422.7170,0.999775,1.000029,6.061e-05
57422.7370,0.999737,0.999990,6.061e-05
57422.7580,0.999716,0.999969,6.061e-05
57422.7780,0.999749,1.000002,6.061e-05
57422.7980,0.999762,1.000013,6.061e-05
57422.8190,0.999754,1.000005,6.061e-05
57422.8390,0.999700,0.999950,6.061e-05
57422.8600,0.999719,0.999969,6.061e-05
57422.8800,0.999764,1.000013,6.061e-05
57422.9010,0.999761,1.000009,6.061e-05
57422.9210,0.999686,0.999933,6.061e-05
57422.9410,0.999723,0.999969,6.061e-05
57422.9620,0.999728,0.999973,6.061e-05
57422.9820,0.999702,0.999947,6.061e-05
57423.0030,0.999714,0.999958,6.061e-05
57423.0230,0.999853,1.000097,6.061e-05
57423.0440,0.999789,1.000031,6.061e-05
57423.0640,0.999731,0.999972,6.061e-05
57423.0840,0.999782,1.000023,6.061e-05
57423.1050,0.999826,1.000066,6.061e-05
57423.1250,0.999723,0.999961,6.061e-05
57423.1870,0.999821,1.000056,6.061e-05
57423.2070,0.999777,1.000012,6.061e-05
57423.2270,0.999786,1.000019,6.061e-05
57423.2480,0.999708,0.999940,6.061e-05
57423.2680,0.999750,0.999981,6.061e-05
57423.2890,0.999769,0.999999,6.061e-05
57423.3090,0.999714,0.999943,6.061e-05
57423.3300,0.999785,1.000013,6.061e-05
57423.3500,0.999787,1.000013,6.061e-05
57423.3700,0.999740,0.999965,6.061e-05
57423.4110,0.999813,1.000036,6.061e-05
57423.4320,0.999768,0.999990,6.061e-05
57423.4520,0.999786,1.000007,6.061e-05
57423.4730,0.999829,1.000048,6.061e-05
57423.4930,0.999753,0.999971,6.061e-05
57423.5140,0.999707,0.999924,6.061e-05
57423.5340,0.999810,1.000025,6.061e-05
57423.5540,0.999800,1.000014,6.061e-05
57423.5750,0.999796,1.000009,6.061e-05
57423.5950,0.999757,0.999969,6.061e-05
57423.6160,0.999758,0.999968,6.061e-05
57423.6360,0.999784,0.999993,6.061e-05
57423.6570,0.999733,0.999941,6.061e-05
57423.6770,0.999792,0.999999,6.061e-05
57423.6970,0.999844,1.000049,6.061e-05
57423.7180,0.999784,0.999988,6.061e-05
57423.7380,0.999777,0.999979,6.061e-05
57423.7590,0.999816,1.000016,6.061e-05
57423.7790,0.999826,1.000025,6.061e-05
57423.8000,0.999772,0.999970,6.061e-05
57423.8200,0.999861,1.000058,6.061e-05
57423.8400,0.999787,0.999982,6.061e-05
57423.8610,0.999773,0.999966,6.061e-05
57423.8810,0.999849,1.000041,6.061e-05
57423.9020,0.999811,1.000002,6.061e-05
57423.9220,0.999814,1.000004,6.061e-05
57423.9430,0.999800,0.999988,6.061e-05
57423.9630,0.999782,0.999969,6.061e-05
57423.9830,0.999817,1.000002,6.061e-05
57424.0040,0.999873,1.000058,6.061e-05
57424.0240,0.999813,0.999996,6.061e-05
57424.0450,0.999862,1.000043,6.061e-05
57424.0650,0.999754,0.999934,6.061e-05
57424.0860,0.999887,1.000067,6.061e-05
57424.1060,0.999879,1.000058,6.061e-05
57424.3920,0.999839,1.000009,6.061e-05
57424.4130,0.999861,1.000031,6.061e-05
57424.4330,0.999830,1.000000,6.061e-05
57424.4530,0.999832,1.000003,6.061e-05
57424.4740,0.999822,0.999993,6.061e-05
57424.4940,0.999864,1.000035,6.061e-05
57424.5150,0.999833,1.000005,6.061e-05
57424.5350,0.999820,0.999993,6.061e-05
57424.5560,0.999787,0.999961,6.061e-05
57424.5760,0.999820,0.999995,6.061e-05
57424.5960,0.999842,1.000017,6.061e-05
57424.6170,0.999847,1.000023,6.061e-05
57424.6370,0.999808,0.999986,6.061e-05
57424.6580,0.999767,0.999946,6.061e-05
57424.6780,0.999786,0.999965,6.061e-05
57424.6990,0.999813,0.999994,6.061e-05
57424.7190,0.999819,1.000001,6.061e-05
57424.7390,0.999789,0.999973,6.061e-05
57424.7600,0.999770,0.999955,6.061e-05
57424.7800,0.999770,0.999956,6.061e-05
57424.8010,0.999822,1.000009,6.061e-05
57424.8210,0.999794,0.999983,6.061e-05
57424.8420,0.999930,1.000120,6.061e-05
57424.8820,0.999766,0.999958,6.061e-05
57424.9030,0.999763,0.999956,6.061e-05
57424.9230,0.999752,0.999946,6.061e-05
57424.9440,0.999820,1.000015,6.061e-05
57424.9640,0.999784,0.999981,6.061e-05
57424.9850,0.999833,1.000030,6.061e-05
57425.0050,0.999846,1.000044,6.061e-05
57425.0250,0.999842,1.000041,6.061e-05
57425.0460,0.999799,0.999999,6.061e-05
57425.0660,0.999775,0.999975,6.061e-05
57425.0870,0.999859,1.000060,6.061e-05
57425.1070,0.999768,0.999970,6.061e-05
57425.1280,0.999796,0.999997,6.061e-05
57425.1480,0.999818,1.000020,6.061e-05
57425.1680,0.999789,0.999991,6.061e-05
57425.1890,0.999779,0.999981,6.061e-05
57425.2090,0.999780,0.999981,6.061e-05
57425.2300,0.999777,0.999978,6.061e-05
57425.2500,0.999758,0.999959,6.061e-05
57425.2710,0.999769,0.999969,6.061e-05
57425.2910,0.999749,0.999947,6.061e-05
57425.3120,0.999770,0.999967,6.061e-05
57425.3320,0.999912,1.000108,6.061e-05
57425.3730,0.999860,1.000053,6.061e-05
57425.3930,0.999808,0.999999,6.061e-05
57425.4140,0.999822,1.000012,6.061e-05
57425.4340,0.999872,1.000060,6.061e-05
57425.4550,0.999874,1.000060,6.061e-05
57425.4750,0.999883,1.000067,6.061e-05
57425.4950,0.999910,1.000092,6.061e-05
57425.5160,0.999835,1.000015,6.061e-05
57425.5360,0.999834,1.000011,6.061e-05
57425.5570,0.999785,0.999959,6.061e-05
57425.5770,0.999877,1.000049,6.061e-05
57425.6180,0.999823,0.999990,6.061e-05
57425.6380,0.999813,0.999977,6.061e-05
57425.6590,0.999826,0.999988,6.061e-05
57425.6790,0.999823,0.999982,6.061e-05
57425.7000,0.999854,1.000010,6.061e-05
57425.7200,0.999816,0.999969,6.061e-05
57425.7410,0.999750,0.999900,6.061e-05
57425.7610,0.999737,0.999885,6.061e-05
57425.7810,0.999781,0.999925,6.061e-05
57425.8020,0.999807,0.999949,6.061e-05
57425.8220,0.999859,0.999998,6.061e-05
57425.8430,0.999832,0.999968,6.061e-05
57425.8630,0.999919,1.000052,6.061e-05
57425.8840,0.999901,1.000031,6.061e-05
57425.9040,0.999908,1.000036,6.061e-05
57425.9240,0.999906,1.000030,6.061e-05
57425.9450,0.999835,0.999957,6.061e-05
57425.9650,0.999904,1.000024,6.061e-05
57425.9860,0.999872,0.999989,6.061e-05
57426.0060,0.999854,0.999969,6.061e-05
57426.0270,0.999905,1.000017,6.061e-05
57426.0470,0.999867,0.999976,6.061e-05
57426.0670,0.999943,1.000050,6.061e-05
57426.0880,0.999860,0.999965,6.061e-05
57426.1080,0.999838,0.999940,6.061e-05
57426.1290,0.999925,1.000025,6.061e-05
57426.1490,0.999904,1.000003,6.061e-05
57426.1700,0.999945,1.000041,6.061e-05
57426.1900,0.999895,0.999990,6.061e-05
57426.2100,0.999956,1.000049,6.061e-05
57426.2310,0.999919,1.000010,6.061e-05
57426.2510,0.999917,1.000006,6.061e-05
57426.2720,0.999948,1.000035,6.061e-05
57426.2920,0.999886,0.999971,6.061e-05
57426.3130,0.999944,1.000028,6.061e-05
57426.3330,0.999922,1.000004,6.061e-05
57426.3540,0.999985,1.000066,6.061e-05
57426.3740,0.999940,1.000019,6.061e-05
57426.3940,0.999951,1.000029,6.061e-05
57426.4150,0.999946,1.000023,6.061e-05
57426.4350,0.999894,0.999969,6.061e-05
57426.4560,0.999868,0.999942,6.061e-05
57426.4760,0.999979,1.000052,6.061e-05
57426.4970,0.999912,0.999984,6.061e-05
57426.5170,0.999913,0.999984,6.061e-05
57426.5370,0.999952,1.000022,6.061e-05
57426.5580,0.999924,0.999993,6.061e-05
57426.5780,0.999938,1.000005,6.061e-05
57426.5990,0.999957,1.000024,6.061e-05
57426.6190,0.999932,0.999998,6.061e-05
57426.6400,0.999952,1.000017,6.061e-05
57426.6600,0.999912,0.999976,6.061e-05
57426.6800,0.999903,0.999966,6.061e-05
57426.7010,0.999943,1.000006,6.061e-05
57426.7210,0.999906,0.999968,6.061e-05
57426.7420,0.999938,0.999999,6.061e-05
57426.7620,0.999929,0.999990,6.061e-05
57426.7830,0.999885,0.999946,6.061e-05
57426.8030,0.999930,0.999990,6.061e-05
57426.8230,0.999904,0.999963,6.061e-05
57426.8440,0.999932,0.999991,6.061e-05
57426.8640,0.999998,1.000056,6.061e-05
57426.8850,0.999929,0.999987,6.061e-05
57426.9050,0.999938,0.999995,6.061e-05
57426.9260,0.999949,1.000006,6.061e-05
57426.9460,0.999948,1.000004,6.061e-05
57426.9660,0.999937,0.999993,6.061e-05
57426.9870,0.999925,0.999980,6.061e-05
57427.0070,0.999950,1.000006,6.061e-05
57427.0280,0.999946,1.000001,6.061e-05
57427.0480,0.999941,0.999995,6.061e-05
57427.0890,0.999956,1.000009,6.061e-05
57427.1090,0.999995,1.000049,6.061e-05
57427.1300,0.999987,1.000040,6.061e-05
57427.1710,0.999906,0.999958,6.061e-05
57427.1910,0.999959,1.000011,6.061e-05
57427.2120,0.999946,0.999997,6.061e-05
57427.2320,0.999995,1.000046,6.061e-05
57427.2530,0.999961,1.000012,6.061e-05
57427.2730,0.999907,0.999957,6.061e-05
57427.2930,0.999991,1.000041,6.061e-05
57427.3550,0.999951,0.999998,6.061e-05
57427.3750,0.999864,0.999911,6.061e-05
57427.3960,0.999931,0.999977,6.061e-05
57427.4160,0.999968,1.000013,6.061e-05
57427.4360,0.999915,0.999960,6.061e-05
57427.4570,0.999953,0.999997,6.061e-05
57427.4770,0.999910,0.999953,6.061e-05
57427.4980,0.999957,1.000000,6.061e-05
57427.5180,0.999985,1.000027,6.061e-05
57427.5390,0.999978,1.000019,6.061e-05
57427.5590,1.000061,1.000101,6.061e-05
57427.5790,1.000008,1.000046,6.061e-05
57427.6000,0.999991,1.000028,6.061e-05
57427.6200,0.999951,0.999988,6.061e-05
57427.6410,0.999965,1.000001,6.061e-05
57427.6610,0.999925,0.999958,6.061e-05
57427.6820,0.999933,0.999966,6.061e-05
57427.7020,0.999972,1.000004,6.061e-05
57427.7220,1.000001,1.000031,6.061e-05
57427.7430,0.999952,0.999981,6.061e-05
57427.7630,0.999952,0.999980,6.061e-05
57427.7840,0.999922,0.999948,6.061e-05
57427.8040,1.000023,1.000047,6.061e-05
57427.8250,0.999968,0.999991,6.061e-05
57427.8450,0.999929,0.999950,6.061e-05
57427.8650,0.999958,0.999978,6.061e-05
57427.8860,0.999933,0.999951,6.061e-05
57427.9060,1.000029,1.000045,6.061e-05
57427.9270,0.999980,0.999995,6.061e-05
57427.9470,0.999971,0.999984,6.061e-05
57427.9680,0.999990,1.000002,6.061e-05
57427.9880,0.999976,0.999986,6.061e-05
57428.0080,1.000040,1.000048,6.061e-05
57428.0290,1.000044,1.000050,6.061e-05
57428.0490,1.000018,1.000023,6.061e-05
57428.0700,1.000011,1.000014,6.061e-05
57428.0900,0.999994,0.999996,6.061e-05
57428.1110,1.000041,1.000040,6.061e-05
57428.1310,1.000031,1.000029,6.061e-05
57428.1520,0.999993,0.999989,6.061e-05
57428.1720,0.999979,0.999974,6.061e-05
57428.1920,0.999982,0.999975,6.061e-05
57428.2130,1.000059,1.000050,6.061e-05
57428.2330,1.000060,1.000049,6.061e-05
57428.2540,0.999946,0.999933,6.061e-05
57428.2740,1.000014,1.000000,6.061e-05
57428.3150,1.000002,0.999984,6.061e-05
57428.3350,0.999997,0.999977,6.061e-05
57428.3560,1.000038,1.000017,6.061e-05
57428.3760,1.000025,1.000002,6.061e-05
57428.3970,1.000029,1.000004,6.061e-05
57428.4170,1.000061,1.000035,6.061e-05
57428.4380,0.999984,0.999955,6.061e-05
57428.4580,1.000078,1.000048,6.061e-05
57428.4780,1.000064,1.000032,6.061e-05
57428.4990,1.000013,0.999979,6.061e-05
57428.5190,1.000027,0.999991,6.061e-05
57428.5400,1.000070,1.000033,6.061e-05
57428.5600,1.000030,0.999992,6.061e-05
57428.5810,1.000039,1.000000,6.061e-05
57428.6010,0.999980,0.999938,6.061e-05
57428.6210,1.000043,1.000000,6.061e-05
57428.6420,1.000029,0.999984,6.061e-05
57428.6620,1.000008,0.999963,6.061e-05
57428.6830,1.000022,0.999975,6.061e-05
57428.7030,1.000027,0.999979,6.061e-05
57428.7240,1.000068,1.000019,6.061e-05
57428.7440,1.000055,1.000004,6.061e-05
57428.7640,1.000005,0.999953,6.061e-05
57428.7850,1.000056,1.000003,6.061e-05
57428.8050,1.000096,1.000042,6.061e-05
57428.8260,1.000050,0.999994,6.061e-05
57428.8460,1.000033,0.999976,6.061e-05
57428.8670,0.999972,0.999914,6.061e-05
57428.8870,1.000112,1.000053,6.061e-05
57428.9070,1.000127,1.000068,6.061e-05
57428.9280,1.000096,1.000037,6.061e-05
57428.9480,1.000037,0.999976,6.061e-05
57428.9690,1.000039,0.999978,6.061e-05
57428.9890,1.000081,1.000020,6.061e-05
57429.0100,1.000074,1.000012,6.061e-05
57429.0500,1.000005,0.999942,6.061e-05
57429.0710,1.000066,1.000003,6.061e-05
57429.0910,1.000043,0.999979,6.061e-05
57429.1120,1.000079,1.000015,6.061e-05
57429.1320,1.000065,1.000001,6.061e-05
57429.1530,1.000010,0.999946,6.061e-05
57429.1730,1.000068,1.000004,6.061e-05
57429.1940,1.000056,0.999992,6.061e-05
57429.2140,1.000054,0.999990,6.061e-05
57429.2340,1.000076,1.000012,6.061e-05
57429.2550,1.000140,1.000075,6.061e-05
57429.2960,1.000079,1.000015,6.061e-05
57429.3160,1.000122,1.000057,6.061e-05
57429.3370,1.000090,1.000026,6.061e-05
57429.3570,1.000122,1.000058,6.061e-05
57429.3770,1.000062,0.999998,6.061e-05
57429.3980,1.000077,1.000013,6.061e-05
57429.4180,1.000027,0.999963,6.061e-05
57429.4390,0.999959,0.999895,6.061e-05
57429.4590,1.000077,1.000013,6.061e-05
57429.4800,1.000094,1.000030,6.061e-05
57429.5000,1.000110,1.000046,6.061e-05
57429.5410,1.000071,1.000007,6.061e-05
57429.5610,1.000073,1.000008,6.061e-05
57429.5820,0.999979,0.999914,6.061e-05
57429.6020,1.000046,0.999980,6.061e-05
57429.6230,1.000065,0.999999,6.061e-05
57429.6430,1.000067,1.000000,6.061e-05
57429.6630,1.000103,1.000035,6.061e-05
57429.6840,1.000069,1.000000,6.061e-05
57429.7040,1.000113,1.000043,6.061e-05
57429.7250,1.000106,1.000036,6.061e-05
57429.7450,0.999998,0.999927,6.061e-05
57429.7660,0.999725,0.999652,6.061e-05
57429.7860,0.999670,0.999596,6.061e-05
57429.8060,0.999613,0.999538,6.061e-05
57429.8270,0.999655,0.999578,6.061e-05
57429.8470,0.999580,0.999502,6.061e-05
57429.8680,0.999602,0.999522,6.061e-05
57429.8880,0.999708,0.999626,6.061e-05
57429.9090,0.999742,0.999658,6.061e-05
57429.9290,0.999975,0.999889,6.061e-05
57429.9490,1.000084,0.999996,6.061e-05
57429.9700,1.000103,1.000013,6.061e-05
57429.9900,1.000084,0.999992,6.061e-05
57430.0110,1.000127,1.000032,6.061e-05
57430.0310,1.000104,1.000007,6.061e-05
57430.0520,1.000087,0.999988,6.061e-05
57430.0720,1.000130,1.000028,6.061e-05
57430.0930,1.000129,1.000025,6.061e-05
57430.1130,1.000090,0.999983,6.061e-05
57430.1330,1.000080,0.999971,6.061e-05
57430.1540,1.000113,1.000001,6.061e-05
57430.1740,1.000060,0.999946,6.061e-05
57430.1950,1.000129,1.000012,6.061e-05
57430.2150,1.000137,1.000018,6.061e-05
57430.2360,1.000062,0.999940,6.061e-05
57430.2560,1.000124,1.000000,6.061e-05
57430.2760,1.000152,1.000025,6.061e-05
57430.2970,1.000102,0.999973,6.061e-05
57430.3170,1.000138,1.000007,6.061e-05
57430.3380,1.000128,0.999995,6.061e-05
57430.3580,1.000100,0.999965,6.061e-05
57430.3790,1.000151,1.000013,6.061e-05
57430.3990,1.000146,1.000006,6.061e-05
57430.4190,1.000101,0.999959,6.061e-05
57430.4400,1.000126,0.999982,6.061e-05
57430.4600,1.000145,1.000000,6.061e-05
57430.4810,1.000153,1.000007,6.061e-05
57430.5010,1.000138,0.999990,6.061e-05
57430.5220,1.000148,0.999998,6.061e-05
57430.5420,1.000171,1.000020,6.061e-05
57430.5620,1.000154,1.000002,6.061e-05
57430.5830,1.000147,0.999994,6.061e-05
57430.6030,1.000160,1.000007,6.061e-05
57430.6240,1.000170,1.000016,6.061e-05
57430.6440,1.000164,1.000009,6.061e-05
57430.6650,1.000225,1.000069,6.061e-05
57430.6850,1.000171,1.000015,6.061e-05
57430.7050,1.000143,0.999987,6.061e-05
57430.7260,1.000179,1.000023,6.061e-05
57430.7460,1.000175,1.000018,6.061e-05
57430.7670,1.000124,0.999967,6.061e-05
57430.7870,1.000180,1.000023,6.061e-05
57430.8080,1.000246,1.000089,6.061e-05
57430.8280,1.000148,0.999992,6.061e-05
57430.8480,1.000083,0.999927,6.061e-05
57430.8690,1.000120,0.999964,6.061e-05
57430.8890,1.000097,0.999942,6.061e-05
57430.9100,1.000149,0.999995,6.061e-05
57430.9300,1.000124,0.999970,6.061e-05
57430.9510,1.000181,1.000028,6.061e-05
57430.9710,1.000176,1.000023,6.061e-05
57431.0120,1.000139,0.999987,6.061e-05
57431.0320,1.000164,1.000014,6.061e-05
57431.0530,1.000180,1.000030,6.061e-05
57431.0730,1.000112,0.999963,6.061e-05
57431.0940,1.000159,1.000011,6.061e-05
57431.1140,1.000099,0.999952,6.061e-05
57431.1350,1.000170,1.000023,6.061e-05
57431.1550,1.000167,1.000021,6.061e-05
57431.1750,1.000160,1.000015,6.061e-05
57431.1960,1.000168,1.000023,6.061e-05
57431.2160,1.000169,1.000025,6.061e-05
57431.2570,1.000217,1.000075,6.061e-05
57431.2780,1.000180,1.000039,6.061e-05
57431.2980,1.000142,1.000001,6.061e-05
57431.3180,1.000132,0.999991,6.061e-05
57431.3390,1.000122,0.999982,6.061e-05
57431.3590,1.000098,0.999959,6.061e-05
57431.3800,1.000084,0.999945,6.061e-05
57431.4000,1.000183,1.000044,6.061e-05
57431.4210,1.000118,0.999981,6.061e-05
57431.4410,1.000150,1.000012,6.061e-05
57431.4610,1.000121,0.999984,6.061e-05
57431.4820,1.000263,1.000127,6.061e-05
57431.5020,1.000240,1.000103,6.061e-05
57431.5230,1.000126,0.999989,6.061e-05
57431.5430,1.000091,0.999955,6.061e-05
57431.5640,1.000117,0.999982,6.061e-05
57431.5840,1.000071,0.999935,6.061e-05
57431.6040,1.000097,0.999962,6.061e-05
57431.6250,1.000059,0.999924,6.061e-05
57431.6450,1.000127,0.999993,6.061e-05
57431.6660,1.000093,0.999960,6.061e-05
57431.6860,1.000111,0.999977,6.061e-05
57431.7070,1.000060,0.999927,6.061e-05
57431.7270,1.000130,0.999997,6.061e-05
57431.7470,1.000116,0.999983,6.061e-05
57431.7680,1.000130,0.999998,6.061e-05
57431.7880,1.000081,0.999949,6.061e-05
57431.8090,1.000102,0.999971,6.061e-05
57431.8290,1.000113,0.999983,6.061e-05
57431.8500,1.000150,1.000020,6.061e-05
57431.8700,1.000166,1.000037,6.061e-05
57431.8900,1.000121,0.999993,6.061e-05
57431.9110,1.000155,1.000027,6.061e-05
57431.9310,1.000113,0.999987,6.061e-05
57431.9520,1.000165,1.000039,6.061e-05
57431.9720,1.000131,1.000006,6.061e-05
57431.9930,1.000178,1.000054,6.061e-05
57432.0130,1.000154,1.000032,6.061e-05
57432.0340,1.000172,1.000050,6.061e-05
57432.0540,1.000156,1.000036,6.061e-05
57432.0740,1.000107,0.999988,6.061e-05
57432.0950,1.000145,1.000028,6.061e-05
57432.1150,1.000098,0.999983,6.061e-05
57432.1360,1.000127,1.000013,6.061e-05
57432.1560,1.000117,1.000004,6.061e-05
57432.1770,1.000093,0.999982,6.061e-05
57432.1970,1.000122,1.000013,6.061e-05
57432.2170,1.000073,0.999966,6.061e-05
57432.2380,1.000130,1.000025,6.061e-05
57432.2580,1.000152,1.000048,6.061e-05
57432.2790,1.000102,1.000000,6.061e-05
57432.2990,1.000096,0.999996,6.061e-05
57432.3200,1.000116,1.000018,6.061e-05
57432.3400,1.000047,0.999950,6.061e-05
57432.3600,1.000110,1.000016,6.061e-05
57432.3810,1.000098,1.000006,6.061e-05
57432.4010,1.000041,0.999950,6.061e-05
57432.4220,1.000096,1.000006,6.061e-05
57432.4420,1.000026,0.999939,6.061e-05
57432.4630,1.000035,0.999949,6.061e-05
57432.4830,1.000069,0.999984,6.061e-05
57432.5030,1.000060,0.999977,6.061e-05
57432.5240,1.000145,1.000063,6.061e-05
57432.5440,1.000093,1.000012,6.061e-05
57432.5650,1.000026,0.999946,6.061e-05
57432.5850,1.000065,0.999986,6.061e-05
57432.6060,1.000182,1.000103,6.061e-05
57432.6260,1.000053,0.999975,6.061e-05
57432.6460,1.000114,1.000036,6.061e-05
57432.6670,1.000123,1.000045,6.061e-05
57432.6870,1.000038,0.999960,6.061e-05
57432.7280,1.000080,1.000002,6.061e-05
57432.7490,1.000072,0.999994,6.061e-05
57432.7690,1.000077,0.999998,6.061e-05
57432.7890,1.000147,1.000068,6.061e-05
57432.8100,1.000057,0.999976,6.061e-05
57432.8300,1.000059,0.999977,6.061e-05
57432.8510,1.000105,1.000022,6.061e-05
57432.8710,1.000100,1.000014,6.061e-05
57432.8920,1.000078,0.999990,6.061e-05
57432.9120,1.000111,1.000021,6.061e-05
57432.9320,1.000041,0.999949,6.061e-05
57432.9530,1.000091,0.999996,6.061e-05
57432.9730,1.000101,1.000003,6.061e-05
57432.9940,1.000101,1.000000,6.061e-05
57433.0140,1.000098,0.999994,6.061e-05
57433.0350,1.000106,0.999999,6.061e-05
57433.0550,1.000114,1.000004,6.061e-05
57433.0760,1.000121,1.000007,6.061e-05
57433.0960,1.000129,1.000012,6.061e-05
57433.1160,1.000102,0.999981,6.061e-05
57433.1370,1.000158,1.000034,6.061e-05
57433.1570,1.000146,1.000018,6.061e-05
57433.1780,1.000146,1.000014,6.061e-05
57433.2390,1.000139,0.999996,6.061e-05
57433.2590,1.000145,0.999998,6.061e-05
57433.2800,1.000146,0.999995,6.061e-05
57433.3000,1.000143,0.999988,6.061e-05
57433.3210,1.000122,0.999963,6.061e-05
57433.3410,1.000191,1.000029,6.061e-05
57433.3620,1.000153,0.999987,6.061e-05
57433.3820,1.000166,0.999996,6.061e-05
57433.4020,1.000167,0.999994,6.061e-05
57433.4230,1.000115,0.999939,6.061e-05
57433.4430,1.000181,1.000001,6.061e-05
57433.4640,1.000195,1.000012,6.061e-05
57433.4840,1.000182,0.999996,6.061e-05
57433.5050,1.000161,0.999972,6.061e-05
57433.5250,1.000153,0.999962,6.061e-05
57433.5450,1.000130,0.999936,6.061e-05
57433.5660,1.000149,0.999953,6.061e-05
57433.5860,1.000195,0.999997,6.061e-05
57433.6070,1.000177,0.999977,6.061e-05
57433.6270,1.000217,1.000015,6.061e-05
57433.6480,1.000211,1.000008,6.061e-05
57433.6680,1.000238,1.000033,6.061e-05
57433.6880,1.000217,1.000011,6.061e-05
57433.7090,1.000262,1.000055,6.061e-05
57433.7290,1.000228,1.000020,6.061e-05
57433.7500,1.000255,1.000047,6.061e-05
57433.7700,1.000192,0.999983,6.061e-05
57433.7910,1.000203,0.999994,6.061e-05
57433.8110,1.000235,1.000026,6.061e-05
57433.8310,1.000299,1.000089,6.061e-05
57433.8520,1.000166,0.999956,6.061e-05
57433.8720,1.000220,1.000011,6.061e-05
57433.8930,1.000198,0.999988,6.061e-05
57433.9130,1.000242,1.000033,6.061e-05
57433.9340,1.000240,1.000031,6.061e-05
57433.9540,1.000185,0.999977,6.061e-05
57433.9750,1.000220,1.000012,6.061e-05
57433.9950,1.000224,1.000017,6.061e-05
57434.0150,1.000180,0.999973,6.061e-05
57434.0360,1.000151,0.999945,6.061e-05
57434.0560,1.000185,0.999979,6.061e-05
57434.0770,1.000164,0.999958,6.061e-05
57434.0970,1.000257,1.000052,6.061e-05
57434.1180,1.000181,0.999976,6.061e-05
57434.1380,1.000247,1.000043,6.061e-05
57434.1580,1.000203,0.999999,6.061e-05
57434.1790,1.000214,1.000011,6.061e-05
57434.1990,1.000247,1.000044,6.061e-05
57434.2200,1.000197,0.999995,6.061e-05
57434.2400,1.000246,1.000044,6.061e-05
57434.2610,1.000222,1.000020,6.061e-05
57434.2810,1.000191,0.999990,6.061e-05
57434.3010,1.000246,1.000045,6.061e-05
57434.3220,1.000230,1.000029,6.061e-05
57434.3420,1.000174,0.999973,6.061e-05
57434.3630,1.000199,0.999998,6.061e-05
57434.3830,1.000180,0.999978,6.061e-05
57434.4040,1.000178,0.999976,6.061e-05
57434.4240,1.000151,0.999948,6.061e-05
57434.4440,1.000197,0.999994,6.061e-05
57434.4650,1.000228,1.000024,6.061e-05
57434.4850,1.000187,0.999983,6.061e-05
57434.5060,1.000166,0.999961,6.061e-05
57434.5260,1.000237,1.000031,6.061e-05
57434.5470,1.000205,0.999998,6.061e-05
57434.5670,1.000179,0.999971,6.061e-05
57434.5870,1.000199,0.999990,6.061e-05
57434.6080,1.000189,0.999979,6.061e-05
57434.6280,1.000179,0.999968,6.061e-05
57434.6490,1.000193,0.999980,6.061e-05
57434.6900,1.000150,0.999934,6.061e-05
57434.7100,1.000219,1.000002,6.061e-05
57434.7300,1.000239,1.000021,6.061e-05
57434.7510,1.000228,1.000008,6.061e-05
57434.7710,1.000231,1.000009,6.061e-05
57434.7920,1.000208,0.999985,6.061e-05
57434.8120,1.000238,1.000013,6.061e-05
57434.8330,1.000310,1.000084,6.061e-05
57434.8530,1.000222,0.999993,6.061e-05
57434.8730,1.000187,0.999957,6.061e-05
57434.8940,1.000245,1.000014,6.061e-05
57434.9140,1.000237,1.000003,6.061e-05
57434.9350,1.000230,0.999995,6.061e-05
57434.9550,1.000268,1.000031,6.061e-05
57434.9760,1.000287,1.000048,6.061e-05
57434.9960,1.000230,0.999989,6.061e-05
57435.0170,1.000232,0.999989,6.061e-05
57435.0370,1.000180,0.999936,6.061e-05
57435.0570,1.000195,0.999949,6.061e-05
57435.0780,1.000261,1.000012,6.061e-05
57435.0980,1.000252,1.000002,6.061e-05
57435.1190,1.000281,1.000029,6.061e-05
57435.1390,1.000258,1.000005,6.061e-05
57435.1800,1.000320,1.000063,6.061e-05
57435.2000,1.000228,0.999970,6.061e-05
57435.2210,1.000271,1.000011,6.061e-05
57435.2410,1.000280,1.000018,6.061e-05
57435.2620,1.000293,1.000029,6.061e-05
57435.2820,1.000217,0.999951,6.061e-05
57435.3030,1.000249,0.999982,6.061e-05
57435.3230,1.000263,0.999995,6.061e-05
57435.3430,1.000264,0.999994,6.061e-05
57435.3640,1.000259,0.999987,6.061e-05
57435.3840,1.000348,1.000075,6.061e-05
57435.4050,1.000303,1.000028,6.061e-05
57435.4250,1.000282,1.000006,6.061e-05
57435.4460,1.000265,0.999988,6.061e-05
57435.4660,1.000289,1.000010,6.061e-05
57435.4860,1.000310,1.000030,6.061e-05
57435.5070,1.000263,0.999982,6.061e-05
57435.5270,1.000307,1.000025,6.061e-05
57435.5480,1.000230,0.999946,6.061e-05
57435.5680,1.000273,0.999989,6.061e-05
57435.5890,1.000305,1.000019,6.061e-05
57435.6090,1.000322,1.000036,6.061e-05
57435.6290,1.000339,1.000052,6.061e-05
57435.6500,1.000321,1.000032,6.061e-05
57435.6700,1.000293,1.000003,6.061e-05
57435.6910,1.000237,0.999947,6.061e-05
57435.7110,1.000249,0.999958,6.061e-05
57435.7320,1.000237,0.999946,6.061e-05
57435.7520,1.000283,0.999991,6.061e-05
57435.7720,1.000276,0.999984,6.061e-05
57435.7930,1.000224,0.999932,6.061e-05
57435.8130,1.000303,1.000010,6.061e-05
57435.8340,1.000227,0.999934,6.061e-05
57435.8540,1.000331,1.000037,6.061e-05
57435.8750,1.000363,1.000070,6.061e-05
57435.8950,1.000270,0.999976,6.061e-05
57435.9160,1.000304,1.000010,6.061e-05
57435.9360,1.000259,0.999966,6.061e-05
57435.9560,1.000252,0.999958,6.061e-05
57435.9770,1.000235,0.999941,6.061e-05
57435.9970,1.000257,0.999964,6.061e-05
57436.0180,1.000329,1.000036,6.061e-05
57436.0380,1.000318,1.000025,6.061e-05
57436.0590,1.000289,0.999997,6.061e-05
57436.0790,1.000334,1.000042,6.061e-05
57436.0990,1.000376,1.000084,6.061e-05
57436.1200,1.000385,1.000094,6.061e-05
57436.1610,1.000299,1.000008,6.061e-05
57436.1810,1.000253,0.999963,6.061e-05
57436.2020,1.000237,0.999946,6.061e-05
57436.2220,1.000354,1.000064,6.061e-05
57436.2420,1.000305,1.000015,6.061e-05
57436.2630,1.000326,1.000036,6.061e-05
57436.2830,1.000309,1.000019,6.061e-05
57436.3040,1.000346,1.000056,6.061e-05
57436.3240,1.000299,1.000009,6.061e-05
57436.3450,1.000312,1.000023,6.061e-05
57436.3650,1.000265,0.999975,6.061e-05
57436.3850,1.000223,0.999932,6.061e-05
57436.4060,1.000201,0.999911,6.061e-05
57436.4260,1.000312,1.000021,6.061e-05
57436.4470,1.000240,0.999948,6.061e-05
57436.4670,1.000315,1.000023,6.061e-05
57436.4880,1.000314,1.000022,6.061e-05
57436.5080,1.000319,1.000026,6.061e-05
57436.5280,1.000383,1.000088,6.061e-05
57436.5490,1.000303,1.000007,6.061e-05
57436.5690,1.000250,0.999953,6.061e-05
57436.5900,1.000172,0.999874,6.061e-05
57436.6100,1.000116,0.999816,6.061e-05
57436.6510,1.000351,1.000048,6.061e-05
57436.6710,1.000329,1.000023,6.061e-05
57436.6920,1.000367,1.000059,6.061e-05
57436.7120,1.000317,1.000007,6.061e-05
57436.7330,1.000239,0.999927,6.061e-05
57436.7530,1.000241,0.999926,6.061e-05
57436.7740,1.000366,1.000049,6.061e-05
57436.7940,1.000433,1.000113,6.061e-05
57436.8140,1.000340,1.000018,6.061e-05
57436.8350,1.000309,0.999984,6.061e-05
57436.8550,1.000234,0.999906,6.061e-05
57436.8960,1.000347,1.000013,6.061e-05
57436.9170,1.000374,1.000038,6.061e-05
57436.9370,1.000280,0.999940,6.061e-05
57436.9580,1.000281,0.999938,6.061e-05
57436.9780,1.000288,0.999942,6.061e-05
57436.9980,1.000369,1.000020,6.061e-05
57437.0190,1.000403,1.000051,6.061e-05
57437.0390,1.000364,1.000009,6.061e-05
57437.0600,1.000479,1.000120,6.061e-05
57437.0800,1.000431,1.000070,6.061e-05
57437.1010,1.000424,1.000059,6.061e-05
57437.1410,1.000429,1.000059,6.061e-05
57437.1620,1.000330,0.999957,6.061e-05
57437.1820,1.000379,1.000003,6.061e-05
57437.2030,1.000384,1.000005,6.061e-05
57437.2230,1.000348,0.999967,6.061e-05
57437.2440,1.000417,1.000033,6.061e-05
57437.2640,1.000440,1.000053,6.061e-05
57437.2840,1.000460,1.000071,6.061e-05
57437.3050,1.000485,1.000094,6.061e-05
57437.3250,1.000380,0.999987,6.061e-05
57437.3460,1.000422,1.000027,6.061e-05
57437.3660,1.000410,1.000014,6.061e-05
57437.3870,1.000327,0.999929,6.061e-05
57437.4070,1.000331,0.999932,6.061e-05
57437.4270,1.000298,0.999897,6.061e-05
57437.4480,1.000282,0.999879,6.061e-05
57437.4680,1.000357,0.999953,6.061e-05
57437.4890,1.000397,0.999992,6.061e-05
57437.5090,1.000432,1.000027,6.061e-05
57437.5300,1.000493,1.000087,6.061e-05
57437.5500,1.000437,1.000030,6.061e-05
57437.5700,1.000378,0.999971,6.061e-05
57437.5910,1.000343,0.999935,6.061e-05
57437.6320,1.000392,0.999983,6.061e-05
57437.6520,1.000366,0.999957,6.061e-05
57437.6730,1.000396,0.999987,6.061e-05
57437.6930,1.000440,1.000031,6.061e-05
57437.7130,1.000478,1.000069,6.061e-05
57437.7340,1.000405,0.999995,6.061e-05
57437.7540,1.000412,1.000002,6.061e-05
57437.7750,1.000465,1.000055,6.061e-05
57437.7950,1.000459,1.000049,6.061e-05
57437.8160,1.000420,1.000009,6.061e-05
57437.8360,1.000360,0.999949,6.061e-05
57437.8570,1.000326,0.999914,6.061e-05
57437.8770,1.000407,0.999995,6.061e-05
57437.8970,1.000465,1.000053,6.061e-05
57437.9180,1.000467,1.000054,6.061e-05
57437.9380,1.000322,0.999908,6.061e-05
57437.9590,1.000317,0.999903,6.061e-05
57437.9790,1.000336,0.999921,6.061e-05
57438.0000,1.000446,1.000030,6.061e-05
57438.0200,1.000475,1.000058,6.061e-05
57438.0400,1.000323,0.999905,6.061e-05
57438.0610,1.000503,1.000084,6.061e-05
57438.0810,1.000462,1.000040,6.061e-05
57438.1220,1.000410,0.999986,6.061e-05
57438.1430,1.000448,1.000021,6.061e-05
57438.1630,1.000354,0.999925,6.061e-05
57438.1830,1.000473,1.000042,6.061e-05
57438.2040,1.000538,1.000104,6.061e-05
57438.2240,1.000477,1.000040,6.061e-05
57438.2450,1.000354,0.999915,6.061e-05
57438.2650,1.000259,0.999817,6.061e-05
57438.2860,1.000491,1.000046,6.061e-05
57438.3060,1.000552,1.000104,6.061e-05
57438.3260,1.000455,1.000003,6.061e-05
57438.3670,1.000468,1.000010,6.061e-05
57438.3880,1.000501,1.000040,6.061e-05
57438.4080,1.000409,0.999944,6.061e-05
57438.4290,1.000466,0.999997,6.061e-05
57438.4490,1.000553,1.000081,6.061e-05
57438.4690,1.000476,1.000000,6.061e-05
57438.4900,1.000540,1.000060,6.061e-05
57438.5100,1.000547,1.000064,6.061e-05
57438.5310,1.000441,0.999955,6.061e-05
57438.5510,1.000365,0.999874,6.061e-05
57438.5720,1.000584,1.000090,6.061e-05
57438.6120,1.000454,0.999953,6.061e-05
57438.6330,1.000471,0.999967,6.061e-05
57438.6530,1.000457,0.999949,6.061e-05
57438.6740,1.000509,0.999998,6.061e-05
57438.6940,1.000507,0.999992,6.061e-05
57438.7150,1.000665,1.000147,6.061e-05
57438.7350,1.000609,1.000088,6.061e-05
57438.7550,1.000405,0.999881,6.061e-05
57438.7760,1.000642,1.000116,6.061e-05
57438.7960,1.000581,1.000052,6.061e-05
57438.8170,1.000543,1.000012,6.061e-05
57438.8580,1.000505,0.999969,6.061e-05
57438.8780,1.000545,1.000007,6.061e-05
57438.8990,1.000496,0.999956,6.061e-05
57438.9190,1.000534,0.999993,6.061e-05
57438.9390,1.000458,0.999916,6.061e-05
57438.9600,1.000551,1.000007,6.061e-05
57438.9800,1.000511,0.999966,6.061e-05
57439.0010,1.000635,1.000090,6.061e-05
57439.0210,1.000562,1.000016,6.061e-05
57439.0420,1.000545,0.999998,6.061e-05
57439.0620,1.000441,0.999894,6.061e-05
57439.1230,1.000590,1.000042,6.061e-05
57439.1440,1.000557,1.000009,6.061e-05
57439.1640,1.000550,1.000002,6.061e-05
57439.1850,1.000534,0.999986,6.061e-05
57439.2050,1.000557,1.000010,6.061e-05
57439.2250,1.000478,0.999931,6.061e-05
57439.2460,1.000585,1.000038,6.061e-05
57439.2660,1.000589,1.000043,6.061e-05
57439.2870,1.000553,1.000007,6.061e-05
57439.3070,1.000504,0.999959,6.061e-05
57439.3280,1.000603,1.000058,6.061e-05
57439.3480,1.000553,1.000008,6.061e-05
57439.3680,1.000481,0.999938,6.061e-05
57439.3890,1.000507,0.999964,6.061e-05
57439.4090,1.000501,0.999958,6.061e-05
57439.4300,1.000389,0.999847,6.061e-05
57439.4500,1.000475,0.999933,6.061e-05
57439.4710,1.000605,1.000063,6.061e-05
57439.4910,1.000621,1.000080,6.061e-05
57439.5110,1.000556,1.000015,6.061e-05
57439.5320,1.000517,0.999976,6.061e-05
57439.5520,1.000529,0.999989,6.061e-05
57439.5930,1.000569,1.000028,6.061e-05
57439.6140,1.000447,0.999906,6.061e-05
57439.6340,1.000626,1.000085,6.061e-05
57439.6540,1.000503,0.999962,6.061e-05
57439.6750,1.000431,0.999890,6.061e-05
57439.6950,1.000580,1.000038,6.061e-05
57439.7160,1.000619,1.000076,6.061e-05
57439.7360,1.000545,1.000001,6.061e-05
57439.7570,1.000563,1.000018,6.061e-05
57439.7770,1.000620,1.000074,6.061e-05
57439.7970,1.000510,0.999963,6.061e-05
57439.8380,1.000470,0.999920,6.061e-05
57439.8590,1.000694,1.000142,6.061e-05
57439.8790,1.000587,1.000034,6.061e-05
57439.9000,1.000507,0.999952,6.061e-05
57439.9200,1.000571,1.000015,6.061e-05
57439.9410,1.000660,1.000102,6.061e-05
57439.9610,1.000541,0.999980,6.061e-05
57439.9810,1.000661,1.000099,6.061e-05
57440.0020,1.000552,0.999988,6.061e-05
57440.0220,1.000635,1.000068,6.061e-05
57440.0430,1.000521,0.999952,6.061e-05
57440.0840,1.000521,0.999947,6.061e-05
57440.1040,1.000538,0.999962,6.061e-05
57440.1240,1.000640,1.000062,6.061e-05
57440.1450,1.000631,1.000050,6.061e-05
57440.1650,1.000503,0.999919,6.061e-05
57440.1860,1.000640,1.000054,6.061e-05
57440.2060,1.000636,1.000047,6.061e-05
57440.2270,1.000540,0.999948,6.061e-05
57440.2470,1.000542,0.999948,6.061e-05
57440.2670,1.000537,0.999940,6.061e-05
57440.2880,1.000570,0.999970,6.061e-05
57440.3290,1.000733,1.000127,6.061e-05
57440.3490,1.000451,0.999843,6.061e-05
57440.3700,1.000585,0.999974,6.061e-05
57440.3900,1.000737,1.000123,6.061e-05
57440.4100,1.000648,1.000031,6.061e-05
57440.4310,1.000550,0.999931,6.061e-05
57440.4510,1.000694,1.000071,6.061e-05
57440.4720,1.000534,0.999909,6.061e-05
57440.4920,1.000566,0.999938,6.061e-05
57440.5130,1.000677,1.000046,6.061e-05
57440.5330,1.000661,1.000028,6.061e-05
57440.5740,1.000585,0.999946,6.061e-05
57440.5940,1.000569,0.999927,6.061e-05
57440.6150,1.000683,1.000038,6.061e-05
57440.6350,1.000588,0.999941,6.061e-05
57440.6560,1.000656,1.000006,6.061e-05
57440.6760,1.000578,0.999926,6.061e-05
57440.6960,1.000676,1.000021,6.061e-05
57440.7170,1.000643,0.999985,6.061e-05
57440.7370,1.000659,0.999999,6.061e-05
57440.7580,1.000699,1.000036,6.061e-05
57440.7780,1.000661,0.999996,6.061e-05
57440.8190,1.000623,0.999953,6.061e-05
57440.8400,1.000692,1.000020,6.061e-05
57440.8600,1.000729,1.000054,6.061e-05
57440.8800,1.000768,1.000091,6.061e-05
57440.9010,1.000712,1.000033,6.061e-05
57440.9210,1.000553,0.999872,6.061e-05
57440.9420,1.000780,1.000097,6.061e-05
57440.9620,1.000657,0.999972,6.061e-05
57440.9830,1.000824,1.000136,6.061e-05
57441.0030,1.000705,1.000016,6.061e-05
57441.0230,1.000806,1.000115,6.061e-05
57441.0850,1.000704,1.000008,6.061e-05
57441.1050,1.000684,0.999987,6.061e-05
57441.1260,1.000633,0.999934,6.061e-05
57441.1460,1.000779,1.000078,6.061e-05
57441.1660,1.000661,0.999959,6.061e-05
57441.1870,1.000667,0.999964,6.061e-05
57441.2070,1.000767,1.000063,6.061e-05
57441.2280,1.000610,0.999906,6.061e-05
57441.2480,1.000702,0.999996,6.061e-05
57441.2690,1.000710,1.000003,6.061e-05
57441.3090,1.000598,0.999890,6.061e-05
57441.3500,1.000586,0.999876,6.061e-05
57441.3710,1.000621,0.999910,6.061e-05
57441.3910,1.000792,1.000081,6.061e-05
57441.4120,1.000720,1.000008,6.061e-05
57441.4320,1.000640,0.999928,6.061e-05
57441.4520,1.000760,1.000047,6.061e-05
57441.4730,1.000685,0.999971,6.061e-05
57441.4930,1.000737,1.000023,6.061e-05
57441.5140,1.000842,1.000128,6.061e-05
57441.5550,1.000644,0.999929,6.061e-05
57441.5750,1.000796,1.000080,6.061e-05
57441.5950,1.000798,1.000081,6.061e-05
57441.6160,1.000682,0.999965,6.061e-05
57441.6360,1.000722,1.000005,6.061e-05
57441.6570,1.000706,0.999988,6.061e-05
57441.6770,1.000745,1.000027,6.061e-05
57441.6980,1.000740,1.000021,6.061e-05
57441.7180,1.000690,0.999971,6.061e-05
57441.7380,1.000611,0.999891,6.061e-05
57441.7590,1.000802,1.000080,6.061e-05
57441.8000,1.000600,0.999877,6.061e-05
57441.8200,1.000678,0.999954,6.061e-05
57441.8410,1.000776,1.000051,6.061e-05
57441.8610,1.000743,1.000017,6.061e-05
57441.8820,1.000682,0.999955,6.061e-05
57441.9020,1.000865,1.000137,6.061e-05
57441.9220,1.000660,0.999930,6.061e-05
57441.9430,1.000851,1.000119,6.061e-05
57441.9630,1.000749,1.000016,6.061e-05
57441.9840,1.000700,0.999965,6.061e-05
57442.0040,1.000863,1.000127,6.061e-05
57442.0450,1.000644,0.999904,6.061e-05
57442.0650,1.000770,1.000028,6.061e-05
57442.0860,1.000717,0.999973,6.061e-05
57442.1060,1.000687,0.999941,6.061e-05
57442.1270,1.000791,1.000043,6.061e-05
57442.1470,1.000689,0.999939,6.061e-05
57442.1680,1.000794,1.000042,6.061e-05
57442.1880,1.000667,0.999913,6.061e-05
57442.2080,1.000804,1.000047,6.061e-05
57442.2290,1.000899,1.000140,6.061e-05
57442.2490,1.000810,1.000049,6.061e-05
57442.2900,1.000685,0.999920,6.061e-05
57442.3110,1.000733,0.999966,6.061e-05
57442.3310,1.000759,0.999990,6.061e-05
57442.3510,1.000703,0.999932,6.061e-05
57442.3720,1.000911,1.000137,6.061e-05
57442.3920,1.000670,0.999894,6.061e-05
57442.4130,1.000816,1.000038,6.061e-05
57442.4330,1.000759,0.999979,6.061e-05
57442.4540,1.000610,0.999829,6.061e-05
57442.4740,1.000752,0.999969,6.061e-05
57442.4940,1.000888,1.000103,6.061e-05
57442.5350,1.000683,0.999894,6.061e-05
57442.5560,1.000739,0.999949,6.061e-05
57442.5760,1.000805,1.000013,6.061e-05
57442.5970,1.000747,0.999953,6.061e-05
57442.6170,1.000936,1.000141,6.061e-05
57442.6370,1.000749,0.999954,6.061e-05
57442.6580,1.000911,1.000114,6.061e-05
57442.6780,1.000752,0.999954,6.061e-05
57442.6990,1.000903,1.000104,6.061e-05
57442.7190,1.000907,1.000108,6.061e-05
57442.7400,1.000811,1.000011,6.061e-05
57442.7810,1.000799,0.999999,6.061e-05
57442.8010,1.000836,1.000035,6.061e-05
57442.8210,1.000797,0.999995,6.061e-05
57442.8420,1.000770,0.999968,6.061e-05
57442.8620,1.000857,1.000055,6.061e-05
57442.8830,1.000674,0.999872,6.061e-05
57442.9240,1.000842,1.000040,6.061e-05
57442.9440,1.000824,1.000022,6.061e-05
57442.9640,1.000691,0.999889,6.061e-05
57442.9850,1.000574,0.999773,6.061e-05
57443.0460,1.000865,1.000064,6.061e-05
57443.0670,1.000775,0.999973,6.061e-05
57443.0870,1.000984,1.000182,6.061e-05
57443.1070,1.000682,0.999880,6.061e-05
57443.1280,1.000744,0.999942,6.061e-05
57443.1480,1.000812,1.000009,6.061e-05
57443.1690,1.000769,0.999966,6.061e-05
57443.1890,1.000836,1.000033,6.061e-05
57443.2100,1.000930,1.000126,6.061e-05
57443.2300,1.000857,1.000051,6.061e-05
57443.2710,1.000721,0.999914,6.061e-05
57443.2910,1.000851,1.000043,6.061e-05
57443.3120,1.000869,1.000060,6.061e-05
57443.3320,1.000795,0.999984,6.061e-05
57443.3530,1.000962,1.000150,6.061e-05
57443.3730,1.000801,0.999987,6.061e-05
57443.3930,1.000763,0.999947,6.061e-05
57443.4140,1.000857,1.000039,6.061e-05
57443.4340,1.000840,1.000019,6.061e-05
57443.4550,1.000846,1.000022,6.061e-05
57443.4750,1.000781,0.999954,6.061e-05
57443.5160,1.000867,1.000034,6.061e-05
57443.5980,1.000895,1.000047,6.061e-05
57443.6180,1.000743,0.999891,6.061e-05
57443.6390,1.000905,1.000049,6.061e-05
57443.6590,1.000874,1.000012,6.061e-05
57443.6790,1.000868,1.000003,6.061e-05
57443.7000,1.000812,0.999943,6.061e-05
57443.7200,1.000747,0.999873,6.061e-05
57443.7610,1.000964,1.000081,6.061e-05
57443.7820,1.000967,1.000079,6.061e-05
57443.8020,1.000778,0.999886,6.061e-05
57443.8230,1.000920,1.000023,6.061e-05
57443.8430,1.000892,0.999991,6.061e-05
57443.8630,1.000909,1.000004,6.061e-05
57443.8840,1.000919,1.000009,6.061e-05
57443.9040,1.000884,0.999970,6.061e-05
57443.9250,1.000835,0.999916,6.061e-05
57443.9450,1.000976,1.000053,6.061e-05
57443.9660,1.000809,0.999882,6.061e-05
57444.0060,1.000978,1.000044,6.061e-05
57444.0270,1.000918,0.999980,6.061e-05
57444.0470,1.000999,1.000058,6.061e-05
57444.0680,1.000965,1.000021,6.061e-05
57444.0880,1.000927,0.999980,6.061e-05
57444.1090,1.001023,1.000073,6.061e-05
57444.1290,1.000864,0.999912,6.061e-05
57444.1490,1.000895,0.999941,6.061e-05
57444.1700,1.000840,0.999883,6.061e-05
57444.1900,1.000910,0.999952,6.061e-05
57444.2110,1.001035,1.000076,6.061e-05
57444.2520,1.000987,1.000026,6.061e-05
57444.2720,1.000942,0.999981,6.061e-05
57444.2920,1.001066,1.000104,6.061e-05
57444.3130,1.000936,0.999974,6.061e-05
57444.3330,1.000969,1.000008,6.061e-05
57444.3540,1.001029,1.000068,6.061e-05
57444.3740,1.000875,0.999915,6.061e-05
57444.3950,1.001068,1.000108,6.061e-05
57444.4150,1.000785,0.999827,6.061e-05
57444.4350,1.001097,1.000139,6.061e-05
57444.4560,1.000979,1.000023,6.061e-05
57444.4970,1.000945,0.999991,6.061e-05
57444.5170,1.000893,0.999940,6.061e-05
57444.5380,1.001041,1.000090,6.061e-05
57444.5580,1.000938,0.999989,6.061e-05
57444.5780,1.000924,0.999976,6.061e-05
57444.5990,1.000949,1.000003,6.061e-05
57444.6190,1.000886,0.999942,6.061e-05
57444.6400,1.000958,1.000015,6.061e-05
57444.6600,1.000877,0.999935,6.061e-05
57444.6810,1.001102,1.000162,6.061e-05
57444.7010,1.000909,0.999969,6.061e-05
57444.7420,1.000941,1.000004,6.061e-05
57444.7620,1.001012,1.000076,6.061e-05
57444.7830,1.001031,1.000095,6.061e-05
57444.8030,1.000952,1.000018,6.061e-05
57444.8240,1.001011,1.000076,6.061e-05
57444.8440,1.000919,0.999985,6.061e-05
57444.8650,1.000914,0.999979,6.061e-05
57444.8850,1.001027,1.000092,6.061e-05
57444.9050,1.000985,1.000050,6.061e-05
57444.9260,1.000940,1.000004,6.061e-05
57444.9460,1.000886,0.999949,6.061e-05
57445.0080,1.000868,0.999926,7.870e-05
57445.0280,1.000924,0.999979,7.870e-05
57445.0690,1.000943,0.999993,7.870e-05
57445.0890,1.000899,0.999946,7.870e-05
57445.1100,1.000979,1.000023,7.870e-05
57445.1300,1.000802,0.999842,7.870e-05
57445.1510,1.000592,0.999628,7.870e-05
57445.1710,1.000584,0.999616,7.870e-05
57445.1910,1.000627,0.999656,7.870e-05
57445.2320,1.000414,0.999435,7.870e-05
57445.2530,1.000485,0.999501,7.870e-05
57445.2730,1.000652,0.999663,7.870e-05
57445.2940,1.000564,0.999571,7.870e-05
57445.3140,1.000773,0.999776,7.870e-05
57445.3340,1.001003,1.000001,7.870e-05
57445.3550,1.000955,0.999948,7.870e-05
57445.3750,1.000986,0.999974,7.870e-05
57445.3960,1.001044,1.000028,7.870e-05
57445.4370,1.001222,1.000197,7.870e-05
57445.4770,1.001214,1.000180,7.870e-05
57445.4980,1.000928,0.999890,7.870e-05
57445.5180,1.000865,0.999824,7.870e-05
57445.5390,1.000871,0.999826,7.870e-05
57445.5590,1.000859,0.999810,7.870e-05
57445.5800,1.001090,1.000038,7.870e-05
57445.6000,1.001117,1.000061,7.870e-05
57445.6200,1.001182,1.000123,7.870e-05
57445.6610,1.001193,1.000129,7.870e-05
57445.6820,1.001137,1.000070,7.870e-05
57445.7230,1.001055,0.999984,7.870e-05
57445.7430,1.001033,0.999960,7.870e-05
57445.7640,1.001063,0.999989,7.870e-05
57445.7840,1.001169,1.000095,7.870e-05
57445.8040,1.001130,1.000055,7.870e-05
57445.8250,1.001059,0.999984,7.870e-05
57445.8450,1.001099,1.000023,7.870e-05
57445.8660,1.001052,0.999976,7.870e-05
57445.8860,1.001135,1.000060,7.870e-05
57445.9070,1.000945,0.999871,7.870e-05
57445.9270,1.001043,0.999969,7.870e-05
57445.9680,1.001066,0.999994,7.870e-05
57445.9880,1.001083,1.000012,7.870e-05
57446.0090,1.001067,0.999998,7.870e-05
57446.0290,1.001051,0.999984,7.870e-05
57446.0500,1.001243,1.000177,7.870e-05
57446.0700,1.001059,0.999995,7.870e-05
57446.0900,1.001058,0.999996,7.870e-05
57446.1110,1.001007,0.999947,7.870e-05
57446.1310,1.001064,1.000006,7.870e-05
57446.1520,1.001032,0.999976,7.870e-05
57446.1720,1.001095,1.000042,7.870e-05
57446.1930,1.001142,1.000090,7.870e-05
57446.2130,1.001018,0.999969,7.870e-05
57446.2330,1.001077,1.000030,7.870e-05
57446.2540,1.001180,1.000135,7.870e-05
57446.2740,1.001047,1.000005,7.870e-05
57446.2950,1.001127,1.000086,7.870e-05
57446.3150,1.000888,0.999850,7.870e-05
57446.3360,1.001046,1.000010,7.870e-05
57446.3560,1.000896,0.999862,7.870e-05
57446.3760,1.001010,0.999978,7.870e-05
57446.3970,1.000965,0.999935,7.870e-05
57446.4170,1.000964,0.999936,7.870e-05
57446.4580,1.001096,1.000071,7.870e-05
57446.4790,1.000936,0.999913,7.870e-05
57446.4990,1.001034,1.000012,7.870e-05
57446.5190,1.000985,0.999964,7.870e-05
57446.5400,1.000872,0.999852,7.870e-05
57446.5600,1.001030,1.000011,7.870e-05
57446.5810,1.001019,1.000000,7.870e-05
57446.6010,1.001017,0.999999,7.870e-05
57446.6220,1.001149,1.000132,7.870e-05
57446.6420,1.000974,0.999957,7.870e-05
57446.6620,1.001031,1.000014,7.870e-05
57446.7030,1.001046,1.000029,7.870e-05
57446.7240,1.001030,1.000014,7.870e-05
57446.7440,1.001033,1.000016,7.870e-05
57446.7650,1.001203,1.000185,7.870e-05
57446.7850,1.001102,1.000084,7.870e-05
57446.8060,1.001052,1.000034,7.870e-05
57446.8260,1.000945,0.999926,7.870e-05
57446.8460,1.000967,0.999947,7.870e-05
57446.8670,1.001055,1.000035,7.870e-05
57446.8870,1.001005,0.999983,7.870e-05
57446.9490,1.000941,0.999916,7.870e-05
57446.9690,1.000923,0.999897,7.870e-05
57446.9890,1.001066,1.000039,7.870e-05
57447.0100,1.001050,1.000021,7.870e-05
57447.0300,1.001039,1.000009,7.870e-05
57447.0510,1.000880,0.999849,7.870e-05
57447.0710,1.000982,0.999949,7.870e-05
57447.0920,1.001122,1.000088,7.870e-05
57447.1120,1.001145,1.000110,7.870e-05
57447.1320,1.001053,1.000016,7.870e-05
57447.1530,1.001008,0.999969,7.870e-05
57447.1940,1.001109,1.000066,7.870e-05
57447.2140,1.000942,0.999898,7.870e-05
57447.2350,1.001015,0.999970,7.870e-05
57447.2550,1.001080,1.000032,7.870e-05
57447.2750,1.001142,1.000093,7.870e-05
57447.2960,1.000936,0.999886,7.870e-05
57447.3160,1.000998,0.999946,7.870e-05
57447.3370,1.001285,1.000231,7.870e-05
57447.3570,1.000956,0.999900,7.870e-05
57447.3780,1.000964,0.999906,7.870e-05
57447.3980,1.001107,1.000047,7.870e-05
57447.4390,1.001069,1.000006,7.870e-05
57447.4590,1.001086,1.000022,7.870e-05
57447.4800,1.001196,1.000129,7.870e-05
57447.5000,1.000929,0.999861,7.870e-05
57447.5210,1.001063,0.999992,7.870e-05
57447.5410,1.001279,1.000207,7.870e-05
57447.5610,1.001000,0.999926,7.870e-05
57447.5820,1.000965,0.999890,7.870e-05
57447.6020,1.001109,1.000032,7.870e-05
57447.6230,1.001101,1.000022,7.870e-05
57447.6430,1.001123,1.000042,7.870e-05
57447.6840,1.001044,0.999961,7.870e-05
57447.7040,1.001128,1.000043,7.870e-05
57447.7250,1.001057,0.999971,7.870e-05
57447.7450,1.001073,0.999985,7.870e-05
57447.7660,1.001128,1.000039,7.870e-05
57447.7860,1.000995,0.999904,7.870e-05
57447.8070,1.001005,0.999913,7.870e-05
57447.8270,1.001146,1.000052,7.870e-05
57447.8480,1.001170,1.000075,7.870e-05
57447.8880,1.000995,0.999899,7.870e-05
57447.9290,1.001069,0.999971,7.870e-05
57447.9500,1.001153,1.000053,7.870e-05
57447.9700,1.001126,1.000025,7.870e-05
57447.9910,1.001084,0.999983,7.870e-05
57448.0110,1.001159,1.000057,7.870e-05
57448.0310,1.001037,0.999935,7.870e-05
57448.0520,1.001030,0.999927,7.870e-05
57448.0720,1.001244,1.000140,7.870e-05
57448.0930,1.000976,0.999872,7.870e-05
57448.1130,1.001129,1.000025,7.870e-05
57448.1340,1.001177,1.000072,7.870e-05
57448.1740,1.001244,1.000138,7.870e-05
57448.1950,1.000940,0.999834,7.870e-05
57448.2150,1.001032,0.999926,7.870e-05
57448.2360,1.001263,1.000157,7.870e-05
57448.2560,1.000973,0.999867,7.870e-05
57448.2770,1.001119,1.000013,7.870e-05
57448.2970,1.001118,1.000012,7.870e-05
57448.3170,1.001097,0.999991,7.870e-05
57448.3380,1.001058,0.999952,7.870e-05
57448.3580,1.001122,1.000016,7.870e-05
57448.3790,1.001105,0.999999,7.870e-05
57448.4200,1.001083,0.999978,7.870e-05
57448.4400,1.001185,1.000079,7.870e-05
57448.4600,1.001100,0.999995,7.870e-05
57448.4810,1.001088,0.999983,7.870e-05
57448.5010,1.001017,0.999913,7.870e-05
57448.5220,1.001159,1.000055,7.870e-05
57448.5420,1.001105,1.000001,7.870e-05
57448.5630,1.001084,0.999980,7.870e-05
57448.5830,1.001211,1.000107,7.870e-05
57448.6650,1.001152,1.000049,7.870e-05
57448.6850,1.001151,1.000048,7.870e-05
57448.7060,1.001080,0.999977,7.870e-05
57448.7260,1.001210,1.000107,7.870e-05
57448.7470,1.001075,0.999972,7.870e-05
57448.7670,1.001053,0.999951,7.870e-05
57448.7870,1.001209,1.000106,7.870e-05
57448.8080,1.001143,1.000040,7.870e-05
57448.8280,1.001087,0.999984,7.870e-05
57448.9100,1.001160,1.000057,7.870e-05
57448.9300,1.001167,1.000064,7.870e-05
57448.9510,1.001112,1.000009,7.870e-05
57448.9710,1.001092,0.999988,7.870e-05
57448.9920,1.000918,0.999814,7.870e-05
57449.0120,1.001117,1.000013,7.870e-05
57449.0330,1.001190,1.000085,7.870e-05
57449.0530,1.001066,0.999961,7.870e-05
57449.0730,1.000985,0.999880,7.870e-05
57449.0940,1.001084,0.999978,7.870e-05
57449.1140,1.001111,1.000005,7.870e-05
57449.1550,1.001056,0.999948,7.870e-05
57449.1760,1.001206,1.000098,7.870e-05
57449.1960,1.000909,0.999800,7.870e-05
57449.2160,1.000922,0.999813,7.870e-05
57449.2370,1.001186,1.000076,7.870e-05
57449.2570,1.001175,1.000064,7.870e-05
57449.2780,1.000990,0.999879,7.870e-05
57449.2980,1.001056,0.999943,7.870e-05
57449.3190,1.001138,1.000025,7.870e-05
57449.3390,1.001016,0.999902,7.870e-05
57449.3590,1.001118,1.000003,7.870e-05
57449.4000,1.001183,1.000066,7.870e-05
57449.4210,1.001198,1.000079,7.870e-05
57449.4410,1.001162,1.000042,7.870e-05
57449.4620,1.001075,0.999953,7.870e-05
57449.4820,1.001255,1.000132,7.870e-05
57449.5020,1.001123,0.999999,7.870e-05
57449.5230,1.001028,0.999903,7.870e-05
57449.5430,1.001154,1.000027,7.870e-05
57449.5640,1.001001,0.999872,7.870e-05
57449.5840,1.001228,1.000098,7.870e-05
57449.6050,1.001205,1.000073,7.870e-05
57449.6450,1.001149,1.000013,7.870e-05
57449.6660,1.001188,1.000051,7.870e-05
57449.6860,1.001159,1.000021,7.870e-05
57449.7070,1.001201,1.000060,7.870e-05
57449.7270,1.001240,1.000098,7.870e-05
57449.7480,1.001229,1.000085,7.870e-05
57449.7680,1.001134,0.999988,7.870e-05
57449.7890,1.001212,1.000065,7.870e-05
57449.8090,1.001250,1.000101,7.870e-05
57449.8290,1.001067,0.999916,7.870e-05
57449.8500,1.001115,0.999963,7.870e-05
57449.8910,1.001069,0.999913,7.870e-05
57449.9110,1.001099,0.999941,7.870e-05
57449.9320,1.001150,0.999991,7.870e-05
57449.9520,1.001247,1.000087,7.870e-05
57449.9720,1.001202,1.000040,7.870e-05
57449.9930,1.001229,1.000066,7.870e-05
57450.0130,1.001044,0.999880,7.870e-05
57450.0340,1.001128,0.999963,7.870e-05
57450.0540,1.001098,0.999931,7.870e-05
57450.0750,1.001050,0.999883,7.870e-05
57450.0950,1.001196,1.000027,7.870e-05
57450.1360,1.001251,1.000081,7.870e-05
57450.1560,1.001044,0.999873,7.870e-05
57450.1770,1.001225,1.000053,7.870e-05
57450.1970,1.001146,0.999973,7.870e-05
57450.2180,1.001145,0.999972,7.870e-05
57450.2380,1.001194,1.000021,7.870e-05
57450.2580,1.001237,1.000063,7.870e-05
57450.2790,1.001208,1.000034,7.870e-05
57450.2990,1.001241,1.000067,7.870e-05
57450.3200,1.001152,0.999979,7.870e-05
57450.3810,1.001189,1.000017,7.870e-05
57450.4010,1.001163,0.999992,7.870e-05
57450.4220,1.001083,0.999912,7.870e-05
57450.4420,1.001164,0.999994,7.870e-05
57450.4630,1.001076,0.999908,7.870e-05
57450.4830,1.001179,1.000011,7.870e-05
57450.5040,1.001157,0.999990,7.870e-05
57450.5240,1.001070,0.999904,7.870e-05
57450.5440,1.001200,1.000036,7.870e-05
57450.5650,1.001158,0.999994,7.870e-05
57450.5850,1.001256,1.000094,7.870e-05
57450.6260,1.001141,0.999981,7.870e-05
57450.6470,1.001136,0.999977,7.870e-05
57450.6670,1.001250,1.000093,7.870e-05
57450.6880,1.001199,1.000044,7.870e-05
57450.7080,1.001174,1.000020,7.870e-05
57450.7280,1.001178,1.000026,7.870e-05
57450.7490,1.001215,1.000064,7.870e-05
57450.7690,1.001168,1.000018,7.870e-05
57450.7900,1.001043,0.999895,7.870e-05
57450.8100,1.001164,1.000017,7.870e-05
57450.8310,1.001145,0.999999,7.870e-05
57450.8920,1.001153,1.000011,7.870e-05
57450.9120,1.001130,0.999989,7.870e-05
57450.9330,1.001146,1.000006,7.870e-05
57450.9530,1.001147,1.000008,7.870e-05
57450.9740,1.001125,0.999987,7.870e-05
57450.9940,1.001124,0.999987,7.870e-05
57451.0140,1.001140,1.000004,7.870e-05
57451.0350,1.001183,1.000047,7.870e-05
57451.0550,1.001059,0.999925,7.870e-05
57451.0760,1.001178,1.000044,7.870e-05
57451.0960,1.001103,0.999970,7.870e-05
57451.1170,1.000906,0.999773,7.870e-05
57451.1370,1.001213,1.000081,7.870e-05
57451.1570,1.001064,0.999932,7.870e-05
57451.1780,1.001079,0.999947,7.870e-05
57451.1980,1.001300,1.000168,7.870e-05
57451.2190,1.001059,0.999927,7.870e-05
57451.2390,1.001049,0.999917,7.870e-05
57451.2600,1.001262,1.000130,7.870e-05
57451.2800,1.001202,1.000071,7.870e-05
57451.3210,1.001158,1.000026,7.870e-05
57451.3620,1.001220,1.000087,7.870e-05
57451.3820,1.001189,1.000056,7.870e-05
57451.4030,1.001130,0.999997,7.870e-05
57451.4230,1.001169,1.000036,7.870e-05
57451.4430,1.001187,1.000054,7.870e-05
57451.4640,1.001182,1.000048,7.870e-05
57451.4840,1.001042,0.999908,7.870e-05
57451.5050,1.000943,0.999808,7.870e-05
57451.5250,1.001133,0.999998,7.870e-05
57451.5460,1.001084,0.999949,7.870e-05
57451.5660,1.001150,1.000015,7.870e-05
57451.6070,1.001084,0.999948,7.870e-05
57451.6270,1.001176,1.000040,7.870e-05
57451.6480,1.001170,1.000033,7.870e-05
57451.6680,1.001145,1.000008,7.870e-05
57451.6890,1.001142,1.000005,7.870e-05
57451.7090,1.001074,0.999937,7.870e-05
57451.7300,1.001060,0.999922,7.870e-05
57451.7500,1.001122,0.999984,7.870e-05
57451.7700,1.001317,1.000178,7.870e-05
57451.7910,1.001037,0.999899,7.870e-05
57451.8110,1.001238,1.000100,7.870e-05
57451.8520,1.001137,0.999999,7.870e-05
57451.8730,1.001124,0.999985,7.870e-05
57451.8930,1.001182,1.000044,7.870e-05
57451.9130,1.001113,0.999975,7.870e-05
57451.9340,1.001173,1.000035,7.870e-05
57451.9540,1.001033,0.999896,7.870e-05
57451.9750,1.001157,1.000019,7.870e-05
57451.9950,1.001077,0.999939,7.870e-05
57452.0160,1.001183,1.000045,7.870e-05
57452.0360,1.001109,0.999972,7.870e-05
57452.0560,1.001220,1.000083,7.870e-05
57452.0970,1.001188,1.000052,7.870e-05
57452.1180,1.001022,0.999886,7.870e-05
57452.1380,1.001139,1.000003,7.870e-05
57452.1590,1.001258,1.000122,7.870e-05
57452.1790,1.001147,1.000012,7.870e-05
57452.1990,1.001201,1.000065,7.870e-05
57452.2200,1.001157,1.000021,7.870e-05
57452.2400,1.001087,0.999952,7.870e-05
57452.2610,1.000940,0.999805,7.870e-05
57452.2810,1.001165,1.000030,7.870e-05
57452.3020,1.001138,1.000003,7.870e-05
57452.3420,1.001167,1.000032,7.870e-05
57452.3630,1.001147,1.000012,7.870e-05
57452.3830,1.001087,0.999952,7.870e-05
57452.4040,1.001067,0.999932,7.870e-05
57452.4240,1.001093,0.999958,7.870e-05
57452.4450,1.001145,1.000010,7.870e-05
57452.4650,1.001262,1.000126,7.870e-05
57452.4850,1.001129,0.999993,7.870e-05
57452.5060,1.001212,1.000077,7.870e-05
57452.5260,1.001120,0.999984,7.870e-05
57452.5470,1.001075,0.999938,7.870e-05
57452.5880,1.001190,1.000052,7.870e-05
57452.6080,1.001143,1.000004,7.870e-05
57452.6280,1.001052,0.999914,7.870e-05
57452.6490,1.001325,1.000185,7.870e-05
57452.6690,1.001123,0.999982,7.870e-05
57452.6900,1.001256,1.000115,7.870e-05
57452.7100,1.001177,1.000035,7.870e-05
57452.7310,1.001143,1.000000,7.870e-05
57452.7510,1.001084,0.999940,7.870e-05
57452.7720,1.001074,0.999929,7.870e-05
57452.7920,1.001128,0.999982,7.870e-05
57452.8330,1.001163,1.000015,7.870e-05
57452.8530,1.001024,0.999875,7.870e-05
57452.8740,1.001089,0.999939,7.870e-05
57452.8940,1.001107,0.999956,7.870e-05
57452.9150,1.001073,0.999921,7.870e-05
57452.9350,1.001155,1.000002,7.870e-05
57452.9550,1.001241,1.000086,7.870e-05
57452.9760,1.000991,0.999836,7.870e-05
57452.9960,1.001131,0.999974,7.870e-05
57453.0170,1.001287,1.000129,7.870e-05
57453.0370,1.001177,1.000018,7.870e-05
57453.0780,1.001269,1.000107,7.870e-05
57453.0980,1.001127,0.999964,7.870e-05
57453.1190,1.001205,1.000041,7.870e-05
57453.1390,1.001164,0.999998,7.870e-05
57453.1600,1.001242,1.000076,7.870e-05
57453.2010,1.001182,1.000013,7.870e-05
57453.2210,1.001159,0.999990,7.870e-05
57453.2410,1.001224,1.000054,7.870e-05
57453.2620,1.001106,0.999934,7.870e-05
57453.2820,1.001191,1.000018,7.870e-05
57453.3030,1.001110,0.999937,7.870e-05
57453.3230,1.001227,1.000052,7.870e-05
57453.3440,1.001253,1.000077,7.870e-05
57453.3640,1.001124,0.999947,7.870e-05
57453.3840,1.001132,0.999955,7.870e-05
57453.4050,1.001186,1.000007,7.870e-05
57453.4250,1.001158,0.999978,7.870e-05
57453.4460,1.001190,1.000010,7.870e-05
57453.4660,1.001118,0.999938,7.870e-05
57453.4870,1.001081,0.999900,7.870e-05
57453.5070,1.001281,1.000099,7.870e-05
57453.5270,1.001207,1.000024,7.870e-05
57453.5680,1.001160,0.999976,7.870e-05
57453.5890,1.001237,1.000053,7.870e-05
57453.6090,1.001122,0.999936,7.870e-05
57453.6300,1.001187,1.000001,7.870e-05
57453.6500,1.001114,0.999928,7.870e-05
57453.6710,1.001238,1.000051,7.870e-05
57453.6910,1.001160,0.999973,7.870e-05
57453.7110,1.001091,0.999903,7.870e-05
57453.7320,1.001424,1.000235,7.870e-05
57453.7520,1.001138,0.999949,7.870e-05
57453.7730,1.001223,1.000033,7.870e-05
57453.8140,1.001147,0.999957,7.870e-05
57453.8340,1.001179,0.999988,7.870e-05
57453.8540,1.001213,1.000022,7.870e-05
57453.8750,1.001209,1.000017,7.870e-05
57453.8950,1.001180,0.999988,7.870e-05
57453.9160,1.001236,1.000044,7.870e-05
57453.9360,1.001238,1.000046,7.870e-05
57453.9570,1.001168,0.999975,7.870e-05
57453.9770,1.001308,1.000115,7.870e-05
57453.9970,1.001101,0.999908,7.870e-05
57454.0180,1.001255,1.000061,7.870e-05
57454.0590,1.001148,0.999953,7.870e-05
57454.0790,1.001185,0.999990,7.870e-05
57454.1000,1.001138,0.999942,7.870e-05
57454.1200,1.001214,1.000018,7.870e-05
57454.1400,1.001132,0.999935,7.870e-05
57454.1610,1.001166,0.999969,7.870e-05
57454.1810,1.001249,1.000051,7.870e-05
57454.2020,1.001141,0.999943,7.870e-05
57454.2220,1.001215,1.000016,7.870e-05
57454.2430,1.001075,0.999877,7.870e-05
57454.2630,1.001315,1.000116,7.870e-05
57454.3040,1.001198,0.999998,7.870e-05
57454.3240,1.001227,1.000026,7.870e-05
57454.3450,1.001221,1.000020,7.870e-05
57454.3650,1.001175,0.999974,7.870e-05
57454.3860,1.001248,1.000047,7.870e-05
57454.4060,1.001273,1.000071,7.870e-05
57454.4260,1.001159,0.999957,7.870e-05
57454.4470,1.001216,1.000014,7.870e-05
57454.4670,1.001135,0.999933,7.870e-05
57454.4880,1.001308,1.000106,7.870e-05
57454.5080,1.001108,0.999906,7.870e-05
57454.5490,1.001205,1.000003,7.870e-05
57454.5690,1.001247,1.000045,7.870e-05
57454.5900,1.001154,0.999952,7.870e-05
57454.6100,1.001198,0.999996,7.870e-05
57454.6310,1.001234,1.000032,7.870e-05
57454.6510,1.001248,1.000046,7.870e-05
57454.6720,1.001177,0.999975,7.870e-05
57454.6920,1.001227,1.000025,7.870e-05
57454.7130,1.001200,0.999998,7.870e-05
57454.7330,1.001094,0.999893,7.870e-05
57454.7530,1.001166,0.999965,7.870e-05
57454.7940,1.001241,1.000041,7.870e-05
57454.8150,1.001115,0.999915,7.870e-05
57454.8350,1.001115,0.999917,7.870e-05
57454.8560,1.001174,0.999976,7.870e-05
57454.8760,1.001215,1.000017,7.870e-05
57454.8960,1.001264,1.000067,7.870e-05
57454.9170,1.001138,0.999942,7.870e-05
57454.9370,1.001310,1.000115,7.870e-05
57454.9580,1.001196,1.000002,7.870e-05
57454.9780,1.001165,0.999971,7.870e-05
57454.9990,1.001281,1.000088,7.870e-05
57455.0390,1.001191,0.999999,7.870e-05
57455.0600,1.001160,0.999970,7.870e-05
57455.0800,1.001186,0.999997,7.870e-05
57455.1010,1.001265,1.000076,7.870e-05
57455.1210,1.001145,0.999957,7.870e-05
57455.1420,1.001085,0.999898,7.870e-05
57455.1620,1.001243,1.000057,7.870e-05
57455.1820,1.001313,1.000127,7.870e-05
57455.2030,1.001236,1.000051,7.870e-05
57455.2230,1.001266,1.000082,7.870e-05
57455.2440,1.001291,1.000108,7.870e-05
57455.2640,1.001114,0.999932,7.870e-05
57455.2850,1.001114,0.999932,7.870e-05
57455.3050,1.001251,1.000069,7.870e-05
57455.3250,1.001203,1.000022,7.870e-05
57455.3460,1.001023,0.999843,7.870e-05
57455.3660,1.001056,0.999875,7.870e-05
57455.3870,1.001183,1.000003,7.870e-05
57455.4070,1.001103,0.999923,7.870e-05
57455.4280,1.001173,0.999994,7.870e-05
57455.4480,1.001358,1.000178,7.870e-05
57455.4680,1.001204,1.000024,7.870e-05
57455.4890,1.001318,1.000138,7.870e-05
57455.5300,1.001062,0.999882,7.870e-05
57455.5500,1.001120,0.999939,7.870e-05
57455.5710,1.001164,0.999983,7.870e-05
57455.5910,1.001041,0.999859,7.870e-05
57455.6120,1.001061,0.999879,7.870e-05
57455.6320,1.001043,0.999860,7.870e-05
57455.6520,1.001157,0.999972,7.870e-05
57455.6730,1.001147,0.999962,7.870e-05
57455.6930,1.001337,1.000150,7.870e-05
57455.7140,1.001252,1.000064,7.870e-05
57455.7340,1.001314,1.000125,7.870e-05
57455.7750,1.001300,1.000107,7.870e-05
57455.7950,1.001273,1.000080,7.870e-05
57455.8160,1.001252,1.000057,7.870e-05
57455.8360,1.001140,0.999943,7.870e-05
57455.8570,1.001228,1.000030,7.870e-05
57455.8770,1.001149,0.999949,7.870e-05
57455.8980,1.001215,1.000013,7.870e-05
57455.9180,1.001088,0.999885,7.870e-05
57455.9380,1.001296,1.000091,7.870e-05
57455.9590,1.001137,0.999930,7.870e-05
57455.9790,1.001152,0.999944,7.870e-05
57456.0200,1.001225,1.000013,7.870e-05
57456.0410,1.001107,0.999895,7.870e-05
57456.0610,1.001187,0.999973,7.870e-05
57456.0810,1.001085,0.999869,7.870e-05
57456.1020,1.001246,1.000030,7.870e-05
57456.1220,1.001354,1.000135,7.870e-05
57456.1430,1.001234,1.000014,7.870e-05
57456.1630,1.001282,1.000062,7.870e-05
57456.1840,1.001277,1.000055,7.870e-05
57456.2040,1.001231,1.000009,7.870e-05
57456.2240,1.001312,1.000088,7.870e-05
57456.2650,1.001299,1.000074,7.870e-05
57456.2860,1.001259,1.000034,7.870e-05
57456.3060,1.001158,0.999933,7.870e-05
57456.3270,1.001232,1.000007,7.870e-05
57456.3470,1.001212,0.999986,7.870e-05
57456.3670,1.001232,1.000007,7.870e-05
57456.3880,1.001314,1.000089,7.870e-05
57456.4080,1.001170,0.999946,7.870e-05
57456.4290,1.001258,1.000034,7.870e-05
57456.4490,1.001280,1.000057,7.870e-05
57456.4700,1.001182,0.999960,7.870e-05
57456.5100,1.001177,0.999957,7.870e-05
57456.5310,1.001196,0.999977,7.870e-05
57456.5510,1.001098,0.999881,7.870e-05
57456.5720,1.001149,0.999933,7.870e-05
57456.5920,1.001317,1.000101,7.870e-05
57456.6130,1.001207,0.999993,7.870e-05
57456.6330,1.001174,0.999962,7.870e-05
57456.6540,1.001320,1.000108,7.870e-05
57456.6740,1.001258,1.000049,7.870e-05
57456.6940,1.001159,0.999951,7.870e-05
57456.7150,1.001102,0.999895,7.870e-05
57456.7560,1.001262,1.000058,7.870e-05
57456.7760,1.001180,0.999978,7.870e-05
57456.7970,1.001071,0.999871,7.870e-05
57456.8170,1.001168,0.999969,7.870e-05
57456.8370,1.001152,0.999954,7.870e-05
57456.8580,1.001157,0.999961,7.870e-05
57456.8780,1.001304,1.000109,7.870e-05
57456.8990,1.001228,1.000034,7.870e-05
57456.9190,1.001110,0.999918,7.870e-05
57456.9400,1.001168,0.999977,7.870e-05
57456.9600,1.001270,1.000080,7.870e-05
57457.0010,1.001155,0.999967,7.870e-05
57457.0210,1.001154,0.999966,7.870e-05
57457.0420,1.001186,0.999998,7.870e-05
57457.0620,1.001149,0.999962,7.870e-05
57457.0830,1.001101,0.999914,7.870e-05
57457.1030,1.001297,1.000110,7.870e-05
57457.1230,1.001238,1.000052,7.870e-05
57457.1440,1.001071,0.999885,7.870e-05
57457.1640,1.001254,1.000068,7.870e-05
57457.1850,1.001230,1.000042,7.870e-05
57457.2050,1.001203,1.000016,7.870e-05
57457.2460,1.001187,0.999998,7.870e-05
57457.2660,1.001181,0.999991,7.870e-05
57457.2870,1.001141,0.999951,7.870e-05
57457.3070,1.001141,0.999950,7.870e-05
57457.3280,1.001247,1.000054,7.870e-05
57457.3480,1.001348,1.000154,7.870e-05
57457.3690,1.001109,0.999914,7.870e-05
57457.3890,1.001201,1.000004,7.870e-05
57457.4090,1.001214,1.000017,7.870e-05
57457.4300,1.001212,1.000014,7.870e-05
57457.4500,1.001192,0.999992,7.870e-05
57457.4910,1.001346,1.000143,7.870e-05
57457.5120,1.001224,1.000020,7.870e-05
57457.5320,1.001066,0.999861,7.870e-05
57457.5530,1.001271,1.000064,7.870e-05
57457.5930,1.001231,1.000021,7.870e-05
57457.6140,1.001226,1.000016,7.870e-05
57457.6340,1.001229,1.000017,7.870e-05
57457.6550,1.001233,1.000020,7.870e-05
57457.6750,1.001277,1.000063,7.870e-05
57457.6960,1.001231,1.000016,7.870e-05
57457.7360,1.001284,1.000067,7.870e-05
57457.7570,1.001204,0.999986,7.870e-05
57457.7770,1.001289,1.000071,7.870e-05
57457.7980,1.001115,0.999897,7.870e-05
57457.8180,1.001182,0.999962,7.870e-05
57457.8390,1.001237,1.000018,7.870e-05
57457.8590,1.001164,0.999945,7.870e-05
57457.8790,1.001127,0.999908,7.870e-05
57457.9000,1.001087,0.999868,7.870e-05
57457.9200,1.001249,1.000030,7.870e-05
57457.9410,1.001320,1.000100,7.870e-05
57457.9820,1.001211,0.999993,7.870e-05
57458.0020,1.001333,1.000115,7.870e-05
57458.0220,1.001245,1.000028,7.870e-05
57458.0430,1.001118,0.999902,7.870e-05
57458.0630,1.001321,1.000105,7.870e-05
57458.0840,1.001087,0.999873,7.870e-05
57458.1040,1.001233,1.000019,7.870e-05
57458.1250,1.001162,0.999949,7.870e-05
57458.1450,1.001172,0.999960,7.870e-05
57458.1650,1.001215,1.000005,7.870e-05
57458.1860,1.001162,0.999953,7.870e-05
57458.2270,1.001274,1.000067,7.870e-05
57458.2470,1.001155,0.999949,7.870e-05
57458.2680,1.001250,1.000046,7.870e-05
57458.2880,1.001199,0.999996,7.870e-05
57458.3080,1.001177,0.999975,7.870e-05
57458.3290,1.001221,1.000021,7.870e-05
57458.3490,1.001107,0.999908,7.870e-05
57458.3900,1.001073,0.999876,7.870e-05
57458.4110,1.001131,0.999935,7.870e-05
57458.4310,1.001202,1.000007,7.870e-05
57458.4720,1.001316,1.000123,7.870e-05
57458.4920,1.001256,1.000064,7.870e-05
57458.5130,1.001223,1.000031,7.870e-05
57458.5330,1.001167,0.999976,7.870e-05
57458.5540,1.001202,1.000012,7.870e-05
57458.5740,1.001170,0.999981,7.870e-05
57458.5950,1.001266,1.000076,7.870e-05
57458.6150,1.001180,0.999991,7.870e-05
57458.6350,1.001155,0.999966,7.870e-05
57458.6560,1.001175,0.999986,7.870e-05
57458.6760,1.001137,0.999947,7.870e-05
57458.7380,1.001196,1.000007,7.870e-05
57458.7580,1.001312,1.000122,7.870e-05
57458.7780,1.001095,0.999905,7.870e-05
57458.7990,1.001162,0.999971,7.870e-05
57458.8190,1.001271,1.000079,7.870e-05
57458.8400,1.001268,1.000075,7.870e-05
57458.8600,1.001239,1.000046,7.870e-05
57458.8810,1.001204,1.000010,7.870e-05
57458.9010,1.001150,0.999955,7.870e-05
57458.9210,1.001221,1.000025,7.870e-05
57458.9620,1.001206,1.000008,7.870e-05
57458.9830,1.001204,1.000006,7.870e-05
57459.0030,1.001182,0.999982,7.870e-05
57459.0240,1.001248,1.000048,7.870e-05
57459.0440,1.001166,0.999965,7.870e-05
57459.0640,1.001164,0.999962,7.870e-05
57459.0850,1.001305,1.000102,7.870e-05
57459.1050,1.001282,1.000078,7.870e-05
57459.1260,1.001207,1.000003,7.870e-05
57459.1460,1.001080,0.999875,7.870e-05
57459.1670,1.001093,0.999888,7.870e-05
57459.2070,1.001278,1.000071,7.870e-05
57459.2280,1.001079,0.999872,7.870e-05
57459.2480,1.001205,0.999997,7.870e-05
57459.2690,1.001252,1.000043,7.870e-05
57459.2890,1.001228,1.000019,7.870e-05
57459.3100,1.001158,0.999949,7.870e-05
57459.3300,1.001189,0.999980,7.870e-05
57459.3500,1.001165,0.999956,7.870e-05
57459.3710,1.001233,1.000025,7.870e-05
57459.3910,1.001260,1.000051,7.870e-05
57459.4120,1.001224,1.000016,7.870e-05
57459.4530,1.001221,1.000014,7.870e-05
57459.4730,1.001173,0.999967,7.870e-05
57459.4940,1.001275,1.000069,7.870e-05
57459.5140,1.001282,1.000076,7.870e-05
57459.5340,1.001173,0.999969,7.870e-05
57459.5550,1.001241,1.000038,7.870e-05
57459.5750,1.001193,0.999991,7.870e-05
57459.5960,1.001249,1.000047,7.870e-05
57459.6160,1.001217,1.000017,7.870e-05
57459.6370,1.001073,0.999875,7.870e-05
57459.6570,1.001067,0.999869,7.870e-05
57459.6980,1.001218,1.000022,7.870e-05
57459.7180,1.001322,1.000128,7.870e-05
57459.7390,1.001298,1.000105,7.870e-05
57459.7590,1.001156,0.999964,7.870e-05
57459.7800,1.001129,0.999939,7.870e-05
57459.8000,1.001287,1.000098,7.870e-05
57459.8200,1.001119,0.999931,7.870e-05
57459.8410,1.001092,0.999906,7.870e-05
57459.8610,1.001142,0.999956,7.870e-05
57459.8820,1.001145,0.999961,7.870e-05
57459.9020,1.001224,1.000040,7.870e-05
57459.9430,1.001273,1.000092,7.870e-05
57459.9630,1.001096,0.999916,7.870e-05
57459.9840,1.001148,0.999969,7.870e-05
57460.0040,1.001220,1.000041,7.870e-05
57460.0250,1.001123,0.999944,7.870e-05
57460.0450,1.001132,0.999954,7.870e-05
57460.0660,1.001201,1.000024,7.870e-05
57460.0860,1.001148,0.999971,7.870e-05
57460.1060,1.001290,1.000113,7.870e-05
57460.1270,1.001184,1.000007,7.870e-05
57460.1470,1.001237,1.000060,7.870e-05
57460.1880,1.001060,0.999883,7.870e-05
57460.2090,1.001086,0.999908,7.870e-05
57460.2290,1.001166,0.999988,7.870e-05
57460.2490,1.001118,0.999940,7.870e-05
57460.2700,1.001192,1.000013,7.870e-05
57460.2900,1.001219,1.000039,7.870e-05
57460.3110,1.001170,0.999990,7.870e-05
57460.3310,1.001252,1.000071,7.870e-05
57460.3520,1.001254,1.000072,7.870e-05
57460.3720,1.001220,1.000036,7.870e-05
57460.3920,1.001254,1.000070,7.870e-05
57460.4540,1.001199,1.000011,7.870e-05
57460.4740,1.001154,0.999964,7.870e-05
57460.4950,1.001175,0.999984,7.870e-05
57460.5150,1.001147,0.999955,7.870e-05
57460.5360,1.000942,0.999748,7.870e-05
57460.5560,1.000684,0.999490,7.870e-05
57460.5760,1.000802,0.999606,7.870e-05
57460.5970,1.000958,0.999761,7.870e-05
57460.6170,1.000797,0.999599,7.870e-05
57460.6380,1.000767,0.999568,7.870e-05
57460.6790,1.000830,0.999628,7.870e-05
57460.6990,1.000943,0.999740,7.870e-05
57460.7190,1.001135,0.999930,7.870e-05
57460.7400,1.001224,1.000018,7.870e-05
57460.7600,1.001186,0.999979,7.870e-05
57460.7810,1.001097,0.999889,7.870e-05
57460.8010,1.001268,1.000059,7.870e-05
57460.8420,1.001322,1.000112,7.870e-05
57460.8620,1.001234,1.000023,7.870e-05
57460.8830,1.001091,0.999879,7.870e-05
57460.9030,1.001230,1.000018,7.870e-05
57460.9240,1.001183,0.999971,7.870e-05
57460.9440,1.001221,1.000008,7.870e-05
57460.9650,1.001193,0.999980,7.870e-05
57460.9850,1.001162,0.999949,7.870e-05
57461.0050,1.001202,0.999989,7.870e-05
57461.0260,1.001225,1.000011,7.870e-05
57461.0460,1.001231,1.000017,7.870e-05
57461.0670,1.001250,1.000037,7.870e-05
57461.0870,1.001189,0.999976,7.870e-05
57461.1080,1.001196,0.999983,7.870e-05
57461.1280,1.001189,0.999977,7.870e-05
57461.1690,1.001230,1.000019,7.870e-05
57461.1890,1.001131,0.999920,7.870e-05
57461.2100,1.001207,0.999997,7.870e-05
57461.2300,1.001293,1.000083,7.870e-05
57461.2510,1.001214,1.000005,7.870e-05
57461.2710,1.001272,1.000063,7.870e-05
57461.2910,1.001140,0.999932,7.870e-05
57461.3120,1.001164,0.999957,7.870e-05
57461.3320,1.001279,1.000073,7.870e-05
57461.3530,1.001174,0.999968,7.870e-05
57461.3730,1.001153,0.999948,7.870e-05
57461.4140,1.001102,0.999898,7.870e-05
57461.4350,1.001250,1.000046,7.870e-05
57461.4550,1.001233,1.000030,7.870e-05
57461.4750,1.001235,1.000033,7.870e-05
57461.4960,1.001285,1.000084,7.870e-05
57461.5160,1.001147,0.999947,7.870e-05
57461.5370,1.001229,1.000030,7.870e-05
57461.5570,1.001236,1.000037,7.870e-05
57461.5780,1.001179,0.999981,7.870e-05
57461.5980,1.001203,1.000005,7.870e-05
57461.6180,1.001178,0.999981,7.870e-05
57461.6590,1.001304,1.000107,7.870e-05
57461.6800,1.001253,1.000057,7.870e-05
57461.7000,1.001288,1.000092,7.870e-05
57461.7210,1.001212,1.000016,7.870e-05
57461.7410,1.001200,1.000004,7.870e-05
57461.7610,1.001230,1.000035,7.870e-05
57461.7820,1.001137,0.999941,7.870e-05
57461.8020,1.001181,0.999986,7.870e-05
57461.8230,1.001107,0.999912,7.870e-05
57461.8430,1.001096,0.999901,7.870e-05
57461.8640,1.001210,1.000015,7.870e-05
57461.9040,1.001205,1.000010,7.870e-05
57461.9250,1.001157,0.999962,7.870e-05
57461.9450,1.001147,0.999952,7.870e-05
57461.9660,1.001179,0.999984,7.870e-05
57461.9860,1.001193,0.999998,7.870e-05
57462.0070,1.001177,0.999981,7.870e-05
57462.0270,1.001282,1.000086,7.870e-05
57462.0470,1.001145,0.999950,7.870e-05
57462.0680,1.001245,1.000049,7.870e-05
57462.0880,1.001230,1.000034,7.870e-05
57462.1090,1.001160,0.999964,7.870e-05
57462.1500,1.001172,0.999976,7.870e-05
57462.1700,1.001180,0.999984,7.870e-05
57462.1900,1.001158,0.999962,7.870e-05
57462.2110,1.001127,0.999931,7.870e-05
57462.2310,1.001223,1.000027,7.870e-05
57462.2520,1.001156,0.999960,7.870e-05
57462.2720,1.001181,0.999984,7.870e-05
57462.2930,1.001246,1.000050,7.870e-05
57462.3130,1.001194,0.999998,7.870e-05
57462.3330,1.001239,1.000043,7.870e-05
57462.3540,1.001173,0.999978,7.870e-05
57462.3950,1.001171,0.999976,7.870e-05
57462.4150,1.001149,0.999955,7.870e-05
57462.4360,1.001257,1.000063,7.870e-05
57462.4560,1.001259,1.000065,7.870e-05
57462.4770,1.001211,1.000018,7.870e-05
57462.4970,1.001227,1.000034,7.870e-05
57462.5170,1.001117,0.999925,7.870e-05
57462.5380,1.001217,1.000025,7.870e-05
57462.5580,1.001193,1.000002,7.870e-05
57462.5790,1.001221,1.000031,7.870e-05
57462.5990,1.001177,0.999987,7.870e-05
57462.6400,1.001229,1.000040,7.870e-05
57462.6600,1.001235,1.000047,7.870e-05
57462.6810,1.001162,0.999975,7.870e-05
57462.7010,1.001153,0.999967,7.870e-05
57462.7220,1.001142,0.999956,7.870e-05
57462.7420,1.001244,1.000059,7.870e-05
57462.7630,1.001168,0.999983,7.870e-05
57462.7830,1.001202,1.000019,7.870e-05
57462.8030,1.001146,0.999963,7.870e-05
57462.8240,1.001219,1.000037,7.870e-05
57462.8440,1.001251,1.000069,7.870e-05
57462.8850,1.001176,0.999996,7.870e-05
57462.9060,1.001214,1.000035,7.870e-05
57462.9260,1.001178,0.999999,7.870e-05
57462.9460,1.001148,0.999970,7.870e-05
57462.9670,1.001117,0.999939,7.870e-05
57462.9870,1.001127,0.999950,7.870e-05
57463.0080,1.001233,1.000056,7.870e-05
57463.0280,1.001215,1.000039,7.870e-05
57463.0490,1.001188,1.000012,7.870e-05
57463.0690,1.001149,0.999973,7.870e-05
57463.0890,1.001155,0.999980,7.870e-05
57463.1300,1.001098,0.999923,7.870e-05
57463.1510,1.001176,1.000001,7.870e-05
57463.1710,1.001164,0.999989,7.870e-05
57463.1920,1.001145,0.999970,7.870e-05
57463.2120,1.001232,1.000058,7.870e-05
57463.2320,1.001103,0.999928,7.870e-05
57463.2530,1.001168,0.999994,7.870e-05
57463.2730,1.001209,1.000034,7.870e-05
57463.2940,1.001154,0.999978,7.870e-05
57463.3140,1.001221,1.000045,7.870e-05
57463.3350,1.001169,0.999993,7.870e-05
57463.3760,1.001205,1.000029,7.870e-05
57463.3960,1.001149,0.999972,7.870e-05
57463.4160,1.001257,1.000080,7.870e-05
57463.4370,1.001180,1.000002,7.870e-05
57463.4570,1.001124,0.999945,7.870e-05
57463.4780,1.001201,1.000022,7.870e-05
57463.4980,1.001204,1.000025,7.870e-05
57463.5190,1.001148,0.999968,7.870e-05
57463.5390,1.001194,1.000013,7.870e-05
57463.5590,1.001192,1.000011,7.870e-05
57463.5800,1.001205,1.000024,7.870e-05
57463.6210,1.001157,0.999974,7.870e-05
57463.6410,1.001190,1.000007,7.870e-05
57463.6620,1.001149,0.999966,7.870e-05
57463.6820,1.001252,1.000068,7.870e-05
57463.7020,1.001178,0.999993,7.870e-05
57463.7230,1.001151,0.999965,7.870e-05
57463.7430,1.001189,1.000003,7.870e-05
57463.7640,1.001162,0.999976,7.870e-05
57463.7840,1.001233,1.000046,7.870e-05
57463.8050,1.001219,1.000032,7.870e-05
57463.8250,1.001163,0.999975,7.870e-05
57463.8660,1.001152,0.999964,7.870e-05
57463.8860,1.001180,0.999992,7.870e-05
57463.9070,1.001177,0.999988,7.870e-05
57463.9270,1.001168,0.999979,7.870e-05
57463.9480,1.001131,0.999943,7.870e-05
57463.9680,1.001150,0.999961,7.870e-05
57463.9880,1.001180,0.999991,7.870e-05
57464.0090,1.001227,1.000039,7.870e-05
57464.0290,1.001173,0.999985,7.870e-05
57464.0500,1.001198,1.000010,7.870e-05
57464.0700,1.001186,0.999998,7.870e-05
57464.1110,1.001206,1.000018,7.870e-05
57464.1310,1.001097,0.999910,7.870e-05
57464.1520,1.001212,1.000025,7.870e-05
57464.1720,1.001173,0.999987,7.870e-05
57464.1930,1.001251,1.000064,7.870e-05
57464.2130,1.001156,0.999971,7.870e-05
57464.2340,1.001157,0.999971,7.870e-05
57464.2540,1.001237,1.000052,7.870e-05
57464.2750,1.001277,1.000093,7.870e-05
57464.2950,1.001189,1.000006,7.870e-05
57464.3150,1.001225,1.000042,7.870e-05
57464.3560,1.001147,0.999965,7.870e-05
57464.3770,1.001152,0.999971,7.870e-05
57464.3970,1.001115,0.999935,7.870e-05
57464.4180,1.001247,1.000067,7.870e-05
57464.4380,1.001172,0.999993,7.870e-05
57464.4580,1.001157,0.999979,7.870e-05
57464.4790,1.001258,1.000080,7.870e-05
57464.4990,1.001165,0.999989,7.870e-05
57464.5200,1.001206,1.000030,7.870e-05
57464.5400,1.001167,0.999992,7.870e-05
57464.5610,1.001174,1.000000,7.870e-05
57464.6010,1.001142,0.999970,7.870e-05
57464.6220,1.001183,1.000011,7.870e-05
57464.6420,1.001221,1.000050,7.870e-05
57464.6630,1.001181,1.000011,7.870e-05
57464.6830,1.001174,1.000005,7.870e-05
57464.7040,1.001142,0.999975,7.870e-05
57464.7240,1.001254,1.000087,7.870e-05
57464.7440,1.001203,1.000037,7.870e-05
57464.7650,1.001149,0.999984,7.870e-05
57464.7850,1.001263,1.000099,7.870e-05
57464.8060,1.001219,1.000055,7.870e-05
57464.8260,1.001142,0.999980,7.870e-05
57464.8470,1.001191,1.000030,7.870e-05
57464.8670,1.001069,0.999908,7.870e-05
57464.8870,1.001063,0.999903,7.870e-05
57464.9080,1.001067,0.999908,7.870e-05
57464.9280,1.001111,0.999953,7.870e-05
57464.9490,1.001201,1.000044,7.870e-05
57464.9690,1.001092,0.999936,7.870e-05
57464.9900,1.001133,0.999979,7.870e-05
57465.0100,1.001133,0.999979,7.870e-05
57465.0300,1.001056,0.999903,7.870e-05
57465.0510,1.001174,1.000022,7.870e-05
57465.0920,1.001190,1.000039,7.870e-05
57465.1120,1.001205,1.000055,7.870e-05
57465.1330,1.001054,0.999905,7.870e-05
57465.1530,1.001129,0.999981,7.870e-05
57465.1730,1.001162,1.000015,7.870e-05
57465.1940,1.001132,0.999985,7.870e-05
57465.2140,1.001211,1.000065,7.870e-05
57465.2350,1.001179,1.000034,7.870e-05
57465.2550,1.001083,0.999938,7.870e-05
57465.2760,1.001189,1.000045,7.870e-05
57465.2960,1.001102,0.999958,7.870e-05
57465.3370,1.001151,1.000008,7.870e-05
57465.3570,1.001147,1.000005,7.870e-05
57465.3780,1.001080,0.999939,7.870e-05
57465.3980,1.001100,0.999959,7.870e-05
57465.4190,1.001062,0.999921,7.870e-05
57465.4390,1.001166,1.000026,7.870e-05
57465.4600,1.001220,1.000080,7.870e-05
57465.4800,1.001157,1.000017,7.870e-05
57465.5000,1.001160,1.000020,7.870e-05
57465.5210,1.001232,1.000093,7.870e-05
57465.5410,1.001136,0.999997,7.870e-05
57465.5820,1.001160,1.000021,7.870e-05
57465.6030,1.001166,1.000027,7.870e-05
57465.6230,1.001194,1.000055,7.870e-05
57465.6430,1.001178,1.000040,7.870e-05
57465.6640,1.001193,1.000055,7.870e-05
57465.6840,1.001097,0.999958,7.870e-05
57465.7050,1.001045,0.999906,7.870e-05
57465.7250,1.001100,0.999960,7.870e-05
57465.7460,1.001146,1.000007,7.870e-05
57465.7660,1.001177,1.000037,7.870e-05
57465.7860,1.001159,1.000019,7.870e-05
57465.8270,1.001254,1.000113,7.870e-05
57465.8480,1.001129,0.999988,7.870e-05
57465.8680,1.001157,1.000015,7.870e-05
57465.8890,1.001143,1.000001,7.870e-05
57465.9090,1.001193,1.000051,7.870e-05
57465.9290,1.001174,1.000031,7.870e-05
57465.9500,1.001116,0.999973,7.870e-05
57465.9700,1.001026,0.999882,7.870e-05
57466.0110,1.001071,0.999926,7.870e-05
57466.0320,1.000940,0.999794,7.870e-05
57466.0720,1.001093,0.999946,7.870e-05
57466.0930,1.001187,1.000040,7.870e-05
57466.1130,1.001191,1.000043,7.870e-05
57466.1340,1.001095,0.999946,7.870e-05
57466.1540,1.001153,1.000003,7.870e-05
57466.1750,1.001159,1.000008,7.870e-05
57466.1950,1.001226,1.000074,7.870e-05
57466.2160,1.001255,1.000102,7.870e-05
57466.2360,1.001139,0.999985,7.870e-05
57466.2560,1.001207,1.000052,7.870e-05
57466.2770,1.001203,1.000048,7.870e-05
57466.3180,1.001139,0.999981,7.870e-05
57466.3380,1.001235,1.000076,7.870e-05
57466.3790,1.001163,1.000002,7.870e-05
57466.3990,1.001249,1.000086,7.870e-05
57466.4200,1.001151,0.999988,7.870e-05
57466.4400,1.001191,1.000026,7.870e-05
57466.4610,1.001212,1.000047,7.870e-05
57466.4810,1.001041,0.999875,7.870e-05
57466.5020,1.001195,1.000027,7.870e-05
57466.5220,1.001108,0.999940,7.870e-05
57466.5630,1.001211,1.000040,7.870e-05
57466.5830,1.001177,1.000005,7.870e-05
57466.6040,1.001059,0.999886,7.870e-05
57466.6240,1.001054,0.999880,7.870e-05
57466.6450,1.001071,0.999896,7.870e-05
57466.6650,1.001228,1.000052,7.870e-05
57466.6850,1.001139,0.999962,7.870e-05
57466.7060,1.001137,0.999959,7.870e-05
57466.7260,1.001275,1.000096,7.870e-05
57466.7470,1.001244,1.000064,7.870e-05
57466.7670,1.001242,1.000061,7.870e-05
57466.8080,1.001049,0.999867,7.870e-05
57466.8280,1.001148,0.999964,7.870e-05
57466.8490,1.001155,0.999971,7.870e-05
57466.8690,1.001170,0.999985,7.870e-05
57466.8900,1.001147,0.999961,7.870e-05
57466.9100,1.001203,1.000017,7.870e-05
57466.9310,1.001234,1.000047,7.870e-05
57466.9510,1.001232,1.000045,7.870e-05
57466.9710,1.001165,0.999977,7.870e-05
57466.9920,1.001229,1.000041,7.870e-05
57467.0120,1.001239,1.000051,7.870e-05
57467.0530,1.001261,1.000072,7.870e-05
57467.0740,1.001153,0.999964,7.870e-05
57467.0940,1.001128,0.999939,7.870e-05
57467.1150,1.001194,1.000005,7.870e-05
57467.1350,1.001258,1.000069,7.870e-05
57467.1550,1.001196,1.000006,7.870e-05
57467.1760,1.001168,0.999978,7.870e-05
57467.1960,1.001305,1.000115,7.870e-05
57467.2170,1.001176,0.999986,7.870e-05
57467.2370,1.001202,1.000012,7.870e-05
57467.2580,1.001195,1.000004,7.870e-05
57467.2980,1.001300,1.000110,7.870e-05
57467.3190,1.001189,0.999999,7.870e-05
57467.3390,1.001090,0.999900,7.870e-05
57467.3600,1.001179,0.999989,7.870e-05
57467.3800,1.001227,1.000037,7.870e-05
57467.4010,1.001107,0.999917,7.870e-05
57467.4210,1.001133,0.999943,7.870e-05
57467.4410,1.001175,0.999985,7.870e-05
57467.4620,1.001221,1.000031,7.870e-05
57467.4820,1.001134,0.999944,7.870e-05
57467.5030,1.001245,1.000054,7.870e-05
57467.5440,1.001201,1.000011,7.870e-05
57467.5640,1.001228,1.000038,7.870e-05
57467.5840,1.001097,0.999906,7.870e-05
57467.6050,1.001139,0.999949,7.870e-05
57467.6250,1.001298,1.000106,7.870e-05
57467.6460,1.001153,0.999962,7.870e-05
57467.6660,1.001160,0.999968,7.870e-05
57467.6870,1.001259,1.000067,7.870e-05
57467.7070,1.001166,0.999973,7.870e-05
57467.7270,1.001180,0.999987,7.870e-05
57467.7480,1.001258,1.000065,7.870e-05
57467.7890,1.001234,1.000039,7.870e-05
57467.8090,1.001178,0.999982,7.870e-05
57467.8300,1.001184,0.999988,7.870e-05
57467.8500,1.001184,0.999988,7.870e-05
57467.8700,1.001175,0.999978,7.870e-05
57467.8910,1.001212,1.000013,7.870e-05
57467.9110,1.001168,0.999969,7.870e-05
57467.9320,1.001194,0.999994,7.870e-05
57467.9520,1.001271,1.000070,7.870e-05
57467.9730,1.001174,0.999972,7.870e-05
57467.9930,1.001179,0.999976,7.870e-05
57468.0340,1.001179,0.999974,7.870e-05
57468.0540,1.001274,1.000068,7.870e-05
57468.0750,1.001202,0.999995,7.870e-05
57468.0950,1.001179,0.999971,7.870e-05
57468.1160,1.001142,0.999933,7.870e-05
57468.1360,1.001208,0.999998,7.870e-05
57468.1570,1.001254,1.000043,7.870e-05
57468.1770,1.001198,0.999986,7.870e-05
57468.1970,1.001158,0.999945,7.870e-05
57468.2180,1.001276,1.000062,7.870e-05
57468.2380,1.001241,1.000025,7.870e-05
57468.2790,1.001189,0.999971,7.870e-05
57468.3000,1.001193,0.999974,7.870e-05
57468.3200,1.001221,1.000001,7.870e-05
57468.3400,1.001192,0.999971,7.870e-05
57468.3610,1.001322,1.000100,7.870e-05
57468.3810,1.001176,0.999953,7.870e-05
57468.4020,1.001206,0.999982,7.870e-05
57468.4220,1.001283,1.000058,7.870e-05
57468.4430,1.001120,0.999895,7.870e-05
57468.4630,1.001250,1.000024,7.870e-05
57468.4830,1.001235,1.000008,7.870e-05
57468.5240,1.001280,1.000051,7.870e-05
57468.5450,1.001236,1.000007,7.870e-05
57468.5650,1.001214,0.999983,7.870e-05
57468.5860,1.001125,0.999894,7.870e-05
57468.6060,1.001259,1.000027,7.870e-05
57468.6260,1.001307,1.000075,7.870e-05
57468.6470,1.001293,1.000060,7.870e-05
57468.6670,1.001318,1.000084,7.870e-05
57468.6880,1.001223,0.999989,7.870e-05
57468.7080,1.001269,1.000034,7.870e-05
57468.7690,1.001228,0.999991,7.870e-05
57468.7900,1.001117,0.999880,7.870e-05
57468.8100,1.001186,0.999948,7.870e-05
57468.8310,1.001272,1.000033,7.870e-05
57468.8510,1.001243,1.000003,7.870e-05
57468.8720,1.001224,0.999984,7.870e-05
57468.8920,1.001183,0.999943,7.870e-05
57468.9120,1.001237,0.999995,7.870e-05
57468.9330,1.001320,1.000078,7.870e-05
57468.9530,1.001275,1.000032,7.870e-05
57468.9740,1.001280,1.000036,7.870e-05
57469.0150,1.001272,1.000027,7.870e-05
57469.0350,1.001243,0.999997,7.870e-05
57469.0560,1.001162,0.999915,7.870e-05
57469.0760,1.001221,0.999972,7.870e-05
57469.0960,1.001254,1.000005,7.870e-05
57469.1170,1.001154,0.999905,7.870e-05
57469.1370,1.001258,1.000007,7.870e-05
57469.1580,1.001208,0.999956,7.870e-05
57469.1780,1.001256,1.000002,7.870e-05
57469.2190,1.001318,1.000062,7.870e-05
57469.2600,1.001213,0.999954,7.870e-05
57469.2800,1.001349,1.000089,7.870e-05
57469.3010,1.001339,1.000078,7.870e-05
57469.3210,1.001282,1.000020,7.870e-05
57469.3420,1.001267,1.000003,7.870e-05
57469.3620,1.001320,1.000054,7.870e-05
57469.3820,1.001210,0.999943,7.870e-05
57469.4030,1.001230,0.999961,7.870e-05
57469.4230,1.001250,0.999980,7.870e-05
57469.4440,1.001271,1.000000,7.870e-05
57469.4640,1.001255,0.999982,7.870e-05
57469.5050,1.001222,0.999945,7.870e-05
57469.5250,1.001304,1.000026,7.870e-05
57469.5460,1.001319,1.000040,7.870e-05
57469.5660,1.001216,0.999935,7.870e-05
57469.5870,1.001265,0.999983,7.870e-05
57469.6070,1.001389,1.000105,7.870e-05
57469.6280,1.001380,1.000094,7.870e-05
57469.6480,1.001314,1.000027,7.870e-05
57469.6680,1.001347,1.000059,7.870e-05
57469.6890,1.001281,0.999992,7.870e-05
57469.7090,1.001236,0.999945,7.870e-05
57469.7300,1.001211,0.999919,7.870e-05
57469.7500,1.001267,0.999974,7.870e-05
57469.7710,1.001271,0.999978,7.870e-05
57469.7910,1.001227,0.999933,7.870e-05
57469.8110,1.001279,0.999984,7.870e-05
57469.8320,1.001260,0.999964,7.870e-05
57469.8520,1.001275,0.999979,7.870e-05
57469.8730,1.001348,1.000051,7.870e-05
57469.8930,1.001301,1.000004,7.870e-05
57469.9140,1.001291,0.999994,7.870e-05
57469.9340,1.001353,1.000055,7.870e-05
57469.9550,1.001321,1.000024,7.870e-05
57469.9950,1.001366,1.000068,7.870e-05
57470.0160,1.001315,1.000018,7.870e-05
57470.0360,1.001339,1.000042,7.870e-05
57470.0570,1.001269,0.999973,7.870e-05
57470.0770,1.001330,1.000035,7.870e-05
57470.0980,1.001188,0.999893,7.870e-05
57470.1180,1.001302,1.000009,7.870e-05
57470.1380,1.001227,0.999934,7.870e-05
57470.1590,1.001253,0.999961,7.870e-05
57470.1790,1.001305,1.000013,7.870e-05
57470.2000,1.001286,0.999994,7.870e-05
57470.2410,1.001220,0.999930,7.870e-05
57470.2610,1.001311,1.000021,7.870e-05
57470.2810,1.001357,1.000068,7.870e-05
57470.3020,1.001262,0.999972,7.870e-05
57470.3220,1.001284,0.999995,7.870e-05
57470.3430,1.001269,0.999979,7.870e-05
57470.3630,1.001404,1.000114,7.870e-05
57470.3840,1.001245,0.999954,7.870e-05
57470.4040,1.001343,1.000051,7.870e-05
57470.4240,1.001407,1.000113,7.870e-05
57470.4450,1.001378,1.000082,7.870e-05
57470.4860,1.001237,0.999937,7.870e-05
57470.5060,1.001206,0.999904,7.870e-05
57470.5270,1.001348,1.000042,7.870e-05
57470.5470,1.001210,0.999901,7.870e-05
57470.5670,1.001226,0.999913,7.870e-05
57470.5880,1.001351,1.000034,7.870e-05
57470.6080,1.001322,1.000000,7.870e-05
57470.6290,1.001295,0.999967,7.870e-05
57470.6490,1.001384,1.000050,7.870e-05
57470.6700,1.001358,1.000018,7.870e-05
57470.6900,1.001370,1.000022,7.870e-05
57470.7310,1.001358,0.999995,7.870e-05
57470.7510,1.001376,1.000004,7.870e-05


==> anc/tab4.txt <==
#jdb: observation time (BJD-2.4e6)
#vrad: radial velocity (m/s)
#svrad: radial velocity error (m/s)
#fwhm: full-width half-maximum (km/s)
#contrast: (%)
#bis_span: bisector inverse span (km/s)
#bis_err: bisector inverse span error (km/s)
#s_mw: S-index
#sig_s: S-index error
#
#jdb,vrad,svrad,fwhm,contrast,bis_span,bis_err,s_mw,sig_s
57330.533,4.82,4.09,6.902,28.972,0.04314,0.00406,0.14638,0.00983
57331.519,2.42,3.65,6.893,28.977,0.03406,0.00361,0.13526,0.00829
57332.517,8.54,4.72,6.880,28.903,0.03194,0.00470,0.16132,0.01230
57333.561,-3.81,4.40,6.862,29.048,0.02392,0.00437,0.15386,0.01165
57334.686,-2.46,3.47,6.911,28.942,0.03705,0.00343,0.15081,0.00778
57336.468,-5.19,5.65,6.873,29.005,0.05062,0.00563,0.17573,0.01690
57374.538,5.06,5.59,6.877,28.976,0.04152,0.00557,0.14590,0.01614
57380.443,-41.96,7.55,6.971,28.108,-0.03486,0.00754,0.16431,0.02248
57381.538,-27.68,4.50,6.924,28.474,0.01424,0.00448,0.15965,0.01113
57382.471,-14.06,4.98,6.884,28.647,0.02122,0.00496,0.14700,0.01299
57384.482,-2.45,4.02,6.883,28.936,0.02332,0.00399,0.15115,0.00961
57385.479,2.96,6.63,6.888,28.837,0.02176,0.00662,0.18517,0.02001
57407.406,3.00,5.42,6.828,28.312,0.04757,0.00540,0.13581,0.01487
57407.428,-4.74,5.17,6.850,28.393,0.04913,0.00515,0.14585,0.01395
57408.350,-3.99,3.79,6.859,28.925,0.03842,0.00376,0.17306,0.00887
57408.371,0.63,3.50,6.869,28.927,0.03343,0.00347,0.14769,0.00776
57411.437,6.91,4.53,6.859,28.679,0.04032,0.00451,0.16817,0.01125
57411.457,4.42,6.40,6.827,27.962,0.02990,0.00638,0.17597,0.01728
57412.350,4.39,5.13,6.871,28.826,0.03532,0.00511,0.16835,0.01369
57412.370,-4.32,5.39,6.887,28.679,0.03523,0.00537,0.16726,0.01408
57413.461,-4.29,6.70,6.860,28.678,0.06050,0.00669,0.16388,0.01986
57413.480,-7.91,7.78,6.866,28.672,0.03010,0.00776,0.15966,0.02379
57414.448,-2.96,5.56,6.899,28.867,0.04077,0.00554,0.13873,0.01580
57414.472,-2.13,6.50,6.886,28.802,0.02675,0.00648,0.18243,0.01982
57415.367,-3.00,4.57,6.873,29.016,0.04112,0.00454,0.16182,0.01178
57415.388,-3.49,5.05,6.893,29.037,0.04853,0.00502,0.15236,0.01332
57432.408,3.79,4.87,6.886,28.824,0.04190,0.00484,0.16339,0.01269
57432.429,2.03,4.47,6.896,28.812,0.04549,0.00444,0.16018,0.01122
57435.385,-1.42,6.46,6.869,28.685,0.04234,0.00644,0.16895,0.01919
57435.406,-1.12,6.55,6.872,28.697,0.05435,0.00653,0.19471,0.01971
57436.351,-0.14,4.11,6.884,28.848,0.04743,0.00408,0.15485,0.00996
57436.372,-0.89,3.74,6.888,28.935,0.04042,0.00371,0.16734,0.00862
57458.360,2.14,4.39,6.908,28.890,0.05130,0.00437,0.16993,0.01106
57458.381,-4.07,5.26,6.896,28.952,0.02331,0.00524,0.14338,0.01507
57459.344,-1.34,8.03,6.886,28.732,0.06373,0.00801,0.13132,0.02564
57459.367,-4.15,6.21,6.894,28.922,0.08502,0.00620,0.14327,0.01902
57462.345,3.54,3.71,6.874,28.854,0.02828,0.00368,0.15936,0.00863
57462.366,0.32,3.87,6.871,28.973,0.04486,0.00384,0.16987,0.00955
57463.342,2.35,3.16,6.867,28.880,0.04147,0.00312,0.14827,0.00636
57463.363,-3.64,4.46,6.876,28.975,0.03300,0.00444,0.14363,0.01095
57463.383,2.56,4.11,6.880,28.931,0.03957,0.00408,0.14736,0.01088
57658.746,8.84,4.97,6.890,28.979,0.03398,0.00494,0.16206,0.01323
57659.730,-2.00,4.49,6.874,28.986,0.05342,0.00447,0.16087,0.01140
57661.729,5.97,3.32,6.884,29.008,0.03161,0.00328,0.15579,0.00700
57670.575,1.19,4.32,6.885,28.973,0.04167,0.00430,0.14570,0.01102
57671.648,-0.19,3.60,6.877,29.091,0.03874,0.00356,0.15964,0.00821
57672.616,0.59,3.70,6.873,29.073,0.03111,0.00367,0.14221,0.00836
57699.658,-4.20,7.63,6.909,28.836,0.05571,0.00761,0.15595,0.02194
57700.673,-12.43,6.44,6.886,28.907,0.05751,0.00642,0.13261,0.01824
57701.695,-9.61,8.00,6.849,29.018,0.04144,0.00799,0.15945,0.02608
57702.681,2.92,8.00,6.874,29.004,0.02458,0.00799,0.17222,0.02621
57703.689,4.30,5.17,6.891,28.981,0.05061,0.00515,0.15725,0.01403
57721.586,1.37,3.93,6.888,28.973,0.05218,0.00390,0.16266,0.00882
57721.606,14.04,10.39,6.880,28.858,0.05755,0.01038,0.16736,0.03279
57723.614,-13.68,23.30,6.879,28.875,0.06276,0.02329,0.23946,0.08382
57727.452,9.06,3.62,6.883,29.018,0.02745,0.00359,0.16535,0.00822
57728.542,-3.99,6.03,6.887,28.935,0.04599,0.00601,0.16903,0.01741
57729.449,5.39,7.27,6.893,28.918,0.02441,0.00726,0.17968,0.02170
57729.536,3.67,6.67,6.885,28.990,0.03313,0.00665,0.18065,0.01919
57731.439,1.54,7.11,6.871,28.939,0.06136,0.00709,0.15042,0.01995
57749.479,7.69,4.17,6.870,29.042,0.03958,0.00415,0.15982,0.00978
57749.502,0.20,4.22,6.899,29.006,0.04444,0.00420,0.14401,0.00999
57755.466,-7.78,6.95,6.878,29.024,0.08043,0.00693,0.15493,0.02004
57755.485,-0.44,5.92,6.886,28.997,0.04850,0.00590,0.15802,0.01616
57757.458,12.56,3.88,6.882,29.017,0.04913,0.00385,0.16167,0.00883
57757.478,-1.39,3.66,6.898,29.031,0.04300,0.00363,0.16592,0.00799
57764.445,-4.60,7.72,6.838,28.417,0.05648,0.00770,0.15166,0.02227
57764.466,0.27,10.69,6.840,28.018,0.01896,0.01067,0.20236,0.03336
57770.437,5.36,3.97,6.874,29.059,0.04573,0.00394,0.14610,0.00931
57770.521,8.09,5.44,6.894,28.917,0.03769,0.00542,0.12364,0.01536
57771.442,1.69,3.80,6.878,29.057,0.03077,0.00377,0.15157,0.00864
57771.515,10.31,3.97,6.862,29.063,0.02391,0.00394,0.15518,0.00965
57772.428,4.75,3.14,6.886,29.096,0.03911,0.00311,0.16326,0.00620
57772.521,4.33,3.55,6.899,29.017,0.03757,0.00352,0.15715,0.00768
58482.522,7.15,3.59,6.879,29.065,0.04520,0.00356,0.15520,0.00759
58483.561,6.95,4.42,6.896,29.028,0.03165,0.00439,0.17192,0.01034
58815.648,14.51,4.25,6.886,29.028,0.04638,0.00422,0.14912,0.00923
58841.514,5.77,3.89,6.903,28.924,0.03719,0.00386,0.14376,0.00773
58847.460,2.85,2.89,6.876,29.058,0.03107,0.00285,0.15420,0.00481


==> anc/tab5.txt <==
#jdb: observation time (BJD-2.4e6)
#vrad: radial velocity (m/s)
#svrad: radial velocity error (m/s)
#fwhm: full-width half-maximum (km/s)
#contrast: (%)
#bis_span: bisector inverse span (km/s)
#bis_err: bisector inverse span error (km/s)
#s_mw: S-index
#sig_s: S-index error
#
#jdb,vrad,svrad,fwhm,contrast,bis_span,bis_err,s_mw,sig_s
57614.698,3.43,1.58,7.372,33.706,0.01540,0.00154,0.16018,0.00137
57616.700,-4.64,2.17,7.370,33.662,0.01839,0.00214,0.15968,0.00239
57617.707,-1.01,1.53,7.363,33.698,0.02025,0.00149,0.15820,0.00132
57618.707,2.19,1.32,7.372,33.631,0.01670,0.00127,0.16294,0.00102
57619.740,0.24,1.49,7.370,33.685,0.02321,0.00145,0.16168,0.00125
57652.507,4.34,1.00,7.380,33.645,0.01821,0.00093,0.16119,0.00065
57653.511,3.86,1.24,7.381,33.649,0.01319,0.00119,0.16163,0.00097
57655.675,3.15,1.71,7.364,33.705,0.01768,0.00168,0.16181,0.00164
57657.610,1.65,3.21,7.369,33.637,0.02601,0.00319,0.15475,0.00442
57658.675,3.32,2.05,7.375,33.700,0.02196,0.00202,0.15761,0.00213
57659.647,0.08,1.80,7.382,33.691,0.02196,0.00176,0.15887,0.00174
57661.633,0.92,1.47,7.371,33.672,0.01701,0.00143,0.16056,0.00123
57669.478,2.04,1.74,7.370,33.660,0.01765,0.00171,0.16036,0.00167
57670.500,4.87,1.46,7.371,33.673,0.01389,0.00142,0.16136,0.00126
57671.495,2.55,1.48,7.372,33.680,0.01631,0.00144,0.16162,0.00128
57672.497,3.53,1.60,7.375,33.654,0.01903,0.00156,0.16137,0.00145
57699.568,-1.33,1.20,7.379,33.683,0.01272,0.00114,0.16169,0.00084
57700.609,3.01,1.90,7.380,33.727,0.01384,0.00187,0.16049,0.00190
57701.637,4.40,2.43,7.379,33.740,0.01930,0.00240,0.16512,0.00319
57702.610,3.28,1.78,7.376,33.669,0.02069,0.00174,0.15822,0.00182
57728.509,0.27,2.19,7.373,33.693,0.01336,0.00216,0.15374,0.00245
57729.402,-4.95,1.68,7.377,33.646,0.01521,0.00165,0.15913,0.00155
57750.349,1.09,2.29,7.369,33.692,0.01498,0.00226,0.16145,0.00256
57752.428,-0.71,2.79,7.373,33.662,0.02036,0.00276,0.15450,0.00347
57754.364,-1.94,1.62,7.379,33.651,0.02289,0.00158,0.15742,0.00138
57754.463,-4.20,1.97,7.373,33.695,0.01896,0.00193,0.16188,0.00200
57755.341,-6.24,2.07,7.383,33.639,0.01951,0.00204,0.15836,0.00209
57755.443,0.42,2.03,7.371,33.686,0.01175,0.00200,0.15867,0.00205
57756.342,-6.96,1.67,7.374,33.668,0.02094,0.00164,0.15865,0.00149
57756.431,-6.96,2.85,7.378,33.685,0.01188,0.00283,0.15630,0.00376
57757.349,1.27,1.68,7.374,33.682,0.02064,0.00164,0.16087,0.00151
57757.436,-0.80,1.70,7.371,33.658,0.01600,0.00166,0.15862,0.00158
57762.332,-0.55,2.05,7.373,33.678,0.01728,0.00202,0.16014,0.00210
57762.407,-1.91,2.15,7.375,33.640,0.01945,0.00212,0.16038,0.00231
57764.341,0.24,1.74,7.375,33.644,0.01413,0.00170,0.16225,0.00164
57764.423,-2.95,3.07,7.368,33.602,0.01373,0.00305,0.15387,0.00422
57769.399,2.25,4.48,7.363,33.701,0.01836,0.00447,0.15358,0.00719
57771.336,-1.21,1.60,7.383,33.667,0.01482,0.00156,0.16267,0.00139
57771.383,-1.04,1.65,7.379,33.668,0.02009,0.00161,0.16314,0.00149
57772.345,-1.09,1.45,7.380,33.650,0.01900,0.00141,0.16163,0.00114
57772.406,0.14,1.50,7.376,33.702,0.01775,0.00146,0.16170,0.00127
57989.705,-3.56,1.79,7.373,33.652,0.01128,0.00175,0.16215,0.00166
57991.726,4.80,3.09,7.377,33.649,0.01389,0.00307,0.16705,0.00371
57992.663,-1.64,1.46,7.381,33.653,0.01741,0.00141,0.16283,0.00114
57993.726,-0.16,1.58,7.381,33.646,0.02129,0.00153,0.16189,0.00127
57994.697,1.74,1.43,7.372,33.668,0.01473,0.00138,0.16232,0.00109
57995.703,0.86,1.55,7.379,33.670,0.01789,0.00151,0.16383,0.00123
57996.677,-5.84,2.88,7.371,33.633,0.01637,0.00285,0.16056,0.00355
57998.724,-0.50,3.43,7.376,33.604,0.01950,0.00341,0.16769,0.00467
58000.642,-3.64,2.21,7.375,33.627,0.02136,0.00218,0.16310,0.00242
58001.728,-0.78,2.88,7.369,33.606,0.01943,0.00286,0.16085,0.00349
58047.543,-5.04,1.87,7.380,33.648,0.01521,0.00183,0.16515,0.00172
58048.451,0.65,3.93,7.379,33.582,0.00320,0.00391,0.15867,0.00591
58049.523,-4.24,3.04,7.380,33.641,0.01718,0.00302,0.15634,0.00398
58050.549,-2.25,1.85,7.386,33.658,0.01362,0.00182,0.16508,0.00169
58051.571,-0.66,2.19,7.368,33.697,0.01606,0.00216,0.16239,0.00231
58052.494,0.74,1.52,7.371,33.674,0.01875,0.00147,0.16425,0.00126
58098.521,3.27,1.59,7.375,33.721,0.01632,0.00154,0.15747,0.00133
58102.431,5.28,1.82,7.377,33.710,0.02102,0.00178,0.15762,0.00168
58103.465,6.01,2.05,7.374,33.736,0.02339,0.00202,0.15481,0.00200
58816.323,1.66,2.49,7.383,33.731,0.01206,0.00246,0.15952,0.00262
58830.405,-3.01,3.47,7.380,33.691,0.01370,0.00344,0.14806,0.00423
58841.372,2.51,2.27,7.368,33.804,0.02604,0.00223,0.16047,0.00219

